Operator $K$-theoretic analysis of random adjacency matrices

We appeal to results from combinatorial random matrix theory to deduce that various random graph $\mathrm{C}^*$-algebras are asymptotically almost surely Kirchberg algebras with trivial $K_1$. This in particular implies that, with high probability, the stable isomorphism classes of such algebras are exhausted by variations of Cuntz algebras that we term 'Cuntz polygons'. These probabilistically generic algebras can be assembled into a Fra\"{i}ss\'{e} class whose limit structure $\mathbb{G}$ is consequently relevant to any $K$-theoretic analysis of finite graph $\mathrm{C}^*$-algebras. We also use computer simulations to experimentally verify the behaviour predicted by theory and to estimate the asymptotic probabilities of obtaining stable isomorphism classes represented by actual Cuntz algebras. These probabilities depend on the frequencies with which the Sylow $p$-subgroups of $K_0$ are cyclic and in some cases can be computed from existing theory. For random symmetric $r$-regular multigraphs, current theory can describe these frequencies for finite sets of odd primes $p$ not dividing $r-1$. A novel aspect of the collected data is the observation of new heuristics outside of this case, leading to a conjecture for the asymptotic probability of these graphs yielding $\mathrm{C}^*$-algebras stably isomorphic to Cuntz algebras. For other models of random multigraphs including Bernoulli (di)graphs, the data also allow us to estimate and heuristically explain the (surprisingly high) asymptotic probabilities of exact isomorphism to a Cuntz algebra. Recognising the role played by Cuntz--Krieger algebras in the theory of symbolic dynamics, we also collect supplemental data to estimate (and in some cases, actually compute) the asymptotic probability of a random subshift of finite type being flow equivalent to a full shift.

==> anc/README.md <==
This directory contains three Python scripts for the generation and analysis of random graphs, accompanying the paper
  The K-distribution of random graph C^*-algebras
    by Bhishan Jacelon, Igor Khavkine
  https://arxiv.org/abs/2307.01861

1. dnq.py: generates random Bernoulli digraphs D_{n,q} (or shifted digraphs D_{n,q}+I) and collects K-theoretic, automorphism orbit and determinandt data.
2. enq.py: generates random Erdos-Renyi graphs E_{n,q} and collects K-theoretic, automorphism orbit and determinandt data.
3. gnr.py:  generates random r-regular multigraphs G_{n,r} and collects K-theoretic, automorphism orbit and determinandt data.
4. randomgraphktheory.py: collects information about the Sylow subgroups of the K_0 groups for the three above graph models.

These can be executed for example with the following options:

* python3 dnq.py 100 1/2 -m 10000
  
    generates 10000 random graphs D_{100,1/2} and outputs the data as a csv file
  
* python3 enq.py 100 1/2 -m 10000
  
    generates 10000 random graphs E_{100,1/2} and outputs the data as a csv file
  
* python3 gnr.py 100 17 -m 10000
  
    generates 10000 random graphs G_{100,17} and outputs the data as a csv file
  
* python3 randomgraphktheory.py
  
    interactively asks for the graph model and outputs the data as a csv file

Running the commands with no options will either ask for interactive input or ask for arguments.

Nontrivial Python module dependencies (installable with pip):
  networkx, matplotlib, numpy, scipy, sympy, cypari

Also included in the directory are summary experimental data as csv files for the various random graph models considered in the paper.


==> anc/dnq.py <==
#!/usr/bin/env python3

# Copyright (c) 2024 Bhishan Jacelon, Igor Khavkine
#
# Distributed under the "MIT License":
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

import networkx as nx
import matplotlib.pyplot as plt
import numpy as np
import random
import csv
import scipy.stats as stats
from sympy import Matrix
from sympy.ntheory import multiplicity
from cypari import pari
from math import floor, log, sqrt

# Allocate 1GB of memory right away, to avoid errors from Pari.
# Only relevant for larger graphs. Increase if necessary
pari.allocatemem(1024*1000*1000)

def erdos(n, w, model):
    """Creates an Erdos-Renyi graph"""
    edges = []
    # Convert w from string to float, evaluating it if necessary
    w = float(eval(w))
    # In models 1 and 2, the Bernoulli probability is w.
    if model==1 or model==2:
        edge_prob = w
    # In model 3, the Bernoulli probability is (w * log(n)) / n.
    else:
        edge_prob = (w * log(n)) / n
    for i in range(n):
        # In models 1 and 3, every edge multiplicity is 0 or 1.
        if model!=2:
            for j in range(n):
                if random.random() < edge_prob:
                    edges.append((i, j))
        # In model 2, there can be 1 or 2 loops at each vertex.
        else:
            for j in range(n):
                if i == j:
                    loop_chance = random.random()
                    if loop_chance < (1 - w):
                        edges.append((i, j))  # Add one loop
                    else:
                        edges.append((i, j))
                        edges.append((i, j))  # Add two loops
                else:
                    # For i not equal to j, use the original logic
                    if random.random() < edge_prob:
                        edges.append((i, j))
    return edges

def pSylow(l, p):
    """Computes the Sylow p-subgroup associated to le"""
    return [0 if e == 0 else multiplicity(p,e) for e in l]

def print_orbit(p, kmaxp, uorbit):
        print("p =", p, ", kmax =", kmaxp)
        for k in range (1,kmaxp+1):
            if k in uorbit:
                for j in range(uorbit[k]): print('*',end='')
                for j in range(uorbit[k],k): print('0',end='')
            print()

def unit_orbit(l, u):
    """Compute the automorphism orbit of u in the cokernel of the
    Smith normal form with diagonal l (assume no 0s in l).
    Returns double dictionary p_uorbit, so that p_uorbit[p][k], for each
    prime p gives the position of the least significant non-zero base-p digit
    of u in each Z/(p^k) block. Position 1 is the most significant digit,
    position 2 is the next most significant digit, etc."""
    # Get the prime factors and multiplicities for the elements of l.
    # All the distinct primes should already be present in l[0],
    # and the multiplicities should decrease in l[i] with increasing i.
    pk = pari.factor(l[0])
    ps = [int(p) for p in pk[0]]
    kmax = [int(k) for k in pk[1]]
    kmax = {ps[i]: kmax[i] for i in range(len(ps))}
    # For each prime p and each u[i] and multiplicity k[i], record whether 
    # a given base-p digit of u[i] (mod p^k[i]) is zero or non-zero
    p_udigits = {}
    for p in ps:
        p_udigits[p] = {}
        udigits = p_udigits[p]
        ks = [multiplicity(p,e) for e in l]
        for k in ks:
            if k != 0 and not (k in udigits):
                # Initialize digit data, assuming all 0s.
                udigits[k] = [False]*k
        for i in range(len(l)):
            # Compute p-adic digits, padd / truncate digits to right length.
            ds = [int(d) for d in pari.digits(u[i], p)]
            k = ks[i]
            if len(ds) < k:
                ds = [0]*(k-len(ds)) + ds
            else:
                ds = ds[-k:]
            # Find least-significant non-zero digit position, -1 if none.
            zds = [j for j in range(k-1,-1, -1) if ds[j] != 0]
            if zds:
                j = zds[0]
            else:
                j = -1
            # Set all digits it dominates in partial order to True:
            #  (kk,jj)<=(k,j) if (kk>=k and jj<=j) or (kk<k and jj-kk<=j-k)
            for kk in udigits:
                if kk >= k:
                    for jj in range(j+1): udigits[kk][jj] = True
                else:
                    for jj in range(j-(k-kk)+1): udigits[kk][jj] = True
    # Compute orbit signatures.
    p_uorbit = {}
    for p in ps:
        uorbit = {}
        udigits = p_udigits[p]
        # For each k, record the number of leading True's in udigits[k].
        for k in range(1,kmax[p]+1):
            if k in udigits:
                try:
                    uorbit[k] = udigits[k].index(False)
                except:
                    uorbit[k] = k
        # Print orbit
        print_orbit(p,kmax[p],uorbit)
        p_uorbit[p] = uorbit
    return p_uorbit

def mainoutput(n, w, model=1, m=1000, alpha=0.01):
    """Computes the K-theory of Bernoulli digraph C*-algebras"""

    det_values = []  # List to store 'Det(I-A)' values

    safe_w = str(w).replace('/', '-')
    with open(f'bernoulli_n={n}_w={safe_w}_model={model}_m={m}_alpha={alpha}.csv', mode='w', newline='') as output_file:

        # Create column headers for csv file
        headers = ['Graph', 'Connected', 'Rank(K_1)', 'Tor(K_0)', 'Det(I-A)', 'Full shift', 'Cuntz polygon', 'Cuntz algebra']
                  
        csv_writer = csv.DictWriter(output_file, fieldnames=headers)
        csv_writer.writeheader()

        # Keep track of column totals
        column_totals = {header: 0 for header in headers if header != 'Graph'}

        for i in range(m):

            g = erdos(n, w, model)
            G = nx.MultiDiGraph()
            G.add_edges_from(g)

            # Check if g is connected
            if not nx.is_strongly_connected(G):
                print(f"Graph {i+1} is Disconnected")
                connected = 0
            else:
                print(f"Graph {i+1} is Connected")
                connected = 1

            column_totals['Connected'] += connected

            # Compute K_0 and K_1
            
            # Compute adjacency faster.
            pv_mat = -np.eye(n, dtype=int)
            for (a,b) in g:
                pv_mat[b,a] += 1

            # Convert pv_mat to pari input, then compute its smith normal form
            mat = pari.matrix(n,n, pv_mat.flatten())
            # Compute the matrix determinant.
            dt = pari.matdet(mat)
            if dt != 0:
                # If the matrix is non-degenerate, this method
                # seems to be faster for larger denser graphs.
                #full_snf = pari.matsnf(pari.mathnfmod(mat,dt), 1)
                full_snf = pari.matsnf(pari.mathnf(mat), 1)
            else:
                # If the matrix is non-degenerate, compute snf directly.
                full_snf = pari.matsnf(mat, 1)
            # We computed the SNF form UMV = D. Now store the matrices D and U.
            snf = full_snf[2]
            snfu = full_snf[0]

            le1 = [abs(snf[i, i]) for i in range(n)]

            # K_1 is the torsion free part of K_0
            k1 = sum(1 for e in le1 if e==0)

            # Remove 0s (which are remembered by k1) and 1s (which do not contribute to the cokernel)
            le = [e for e in le1 if e!=1 and e!=0]

            # Check whether K_0 is cyclic and tally the results
            
            cyclic = int(len(le)<=1)
            
            column_totals['Tor(K_0)'] += cyclic

            column_totals['Rank(K_1)'] += k1

            # Check whether det(I-A)=(-1)^n*det(A-I) is positive and tally the results
            det = dt * ((-1) ** n)
            shift = int(det<0 and len(le)<=1)
            column_totals['Det(I-A)'] += int((det < 0))
            column_totals['Full shift'] += shift

            # Add det value to the list
            det_values.append(float(det))

            # Tally instances of exact isomorphism to a Cuntz polygon, via the class of the unit.

            exact = 0

            if dt != 0:
                if len(le) == 0:
                    exact += 1
                else:
                    # Internally Pari stores matrices as lists of columns, so to
                    # get to the first row, we need to transpose the matrix first.
                    utranspose = snfu.mattranspose()
                    vector1 = pari.vector(n,[1] * n)
                    unit = vector1 * utranspose
                    
                    print("Class of unit: ", unit)
                    print("Orbit of unit:")
                    orbit_unit = unit_orbit(le,unit)
                    
                    polygon_unit = [1] * len(le)
                    print("Orbit of polygon_unit:")
                    orbit_polygon_unit = unit_orbit(le,polygon_unit)

                    exact += int((orbit_unit == orbit_polygon_unit))

            column_totals['Cuntz polygon'] += exact

            # Tally instances of exact isomorphism to a Cuntz algebra, via the class of the unit.

            cuntz = exact & cyclic

            column_totals['Cuntz algebra'] += cuntz

            print("Tor(K_0): ", le)
            print("Rank(K_1): ", k1)

            row = {'Graph': i + 1, 'Connected': connected, 'Rank(K_1)': k1, 'Tor(K_0)': le, 'Det(I-A)': det, 'Full shift': shift, 'Cuntz polygon': exact, 'Cuntz algebra': cuntz}
                    
            print()

            csv_writer.writerow(row)
            
        csv_writer.writerow(column_totals)

        # Compute 100(1-alpha)% confidence intervals using the normal distribution
        confidence_intervals = {header: 0 for header in headers if not header.startswith('Sylow') and header != 'Graph'}
        for header, value in column_totals.items():
            p = value / m
            var = p * (1 - p) / m
            z = stats.norm.ppf(1 - alpha / 2)
            margin = z * sqrt(var)
            lower_bound = p - margin
            upper_bound = p + margin
            interval = f"[{lower_bound:.4f}, {upper_bound:.4f}]"
            confidence_intervals[header] = interval

        csv_writer.writerow(confidence_intervals)

    # Create and save histogram as a PDF
    plt.figure()
    plt.hist(det_values, bins=30, edgecolor='black')
    plt.title(f'Det(I-Adjacency(D_n={n}_w={w})), model={model}')
    plt.xlabel('Det(I-A)')
    plt.ylabel(f'Frequency (m={m})')

    # Calculate summary statistics
    median = np.median(det_values)
    mean = np.mean(det_values)
    std_dev = np.std(det_values)

    # Add legend with summary statistics
    summary_stats = f'Median {median:.2e}\nMean {mean:.2e}\nStd. Dev. {std_dev:.2e}'
    plt.text(0.95, 0.9,
        summary_stats,
        horizontalalignment='right',
        verticalalignment='center',
        transform=plt.gca().transAxes,
        bbox=dict(facecolor='white', alpha=0.5))
    
    plt.savefig(f'det_histogram_D_n={n}_w={safe_w}_model={model}.pdf')
    plt.close()

##    # Create box-and-whisker plot
##    plt.boxplot(det_values)
##    plt.xlabel('Values')
##    plt.ylabel('Det Values')
##    plt.title('Box-and-Whisker Plot of Det Values')

# Command line invocation
if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description="Compute the K-theory of random regular graph C*-algebras")
    parser.add_argument("n", type=int, help="Number of graph vertices (even number larger than 2)")
    parser.add_argument("w", type=str, help="Decimal or fractional probability parameter determining distribution of independent Bernoulli entries of the adjacency matrix")
    parser.add_argument("--model", type=int, default=1, help="Every entry is Bernoulli(w) if model=1; digaonal entries are shifted to 1+Bernoulli(w) if model=2; every entry is Bernoulli((w*log(n))/n) if model=3")
    parser.add_argument("-m", type=int, default=1000, help="Number of times to repeat the calculation")
    parser.add_argument("-alpha", type=float, default=0.01, help="Significance level")
    args = parser.parse_args()
    mainoutput(args.n, args.w, args.model, args.m, args.alpha)



==> anc/dnq_summary.csv <==
"(n,q)",Connected,Rank(K_1),Tor(K_0),Det,Full Shift,Exact,Cuntz
"(∞,q)",m−O(1/n),m(√ (1−ε) + o(1))ⁿ,0.84694,0.50000,0.42347,0.51451,0.43576
"(50,1/4)",99989,1,84610,49966,42225,50739,43581
,"[0.9998, 1.0000]","[-0.0000, 0.0000]","[0.8432, 0.8490]","[0.4956, 0.5037]","[0.4182, 0.4263]","[0.5033, 0.5115]","[0.4318, 0.4398]"
,,,,,,,
"(100,1/4)",100000,0,84636,49831,42260,50764,43582
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8434, 0.8493]","[0.4942, 0.5024]","[0.4186, 0.4266]","[0.5036, 0.5117]","[0.4318, 0.4399]"
,,,,,,,
"(50,1/3)",100000,0,84825,50036,42381,50695,43503
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8453, 0.8512]","[0.4963, 0.5044]","[0.4198, 0.4278]","[0.5029, 0.5110]","[0.4310, 0.4391]"
,,,,,,,
"(100,1/3)",100000,0,84736,50044,42410,50736,43635
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8444, 0.8503]","[0.4964, 0.5045]","[0.4201, 0.4281]","[0.5033, 0.5114]","[0.4323, 0.4404]"
,,,,,,,
"(50,1/2)",100000,0,84377,49887,42186,50880,43518
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8408, 0.8467]","[0.4948, 0.5029]","[0.4178, 0.4259]","[0.5047, 0.5129]","[0.4311, 0.4392]"
,,,,,,,
"(100,1/2)",100000,0,84525,49963,42190,50640,43481
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8423, 0.8482]","[0.4956, 0.5037]","[0.4179, 0.4259]","[0.5023, 0.5105]","[0.4308, 0.4388]"
,,,,,,,


==> anc/dnq_sylow.csv <==
"(n,q)",Connected,Tor(K_0) cyclic,Rank(K_1) > 0,All cyclic,,2-cyclic,2-Sylow = 0,2-Sylow = Z/2Z,2-Sylow = Z/(2^2Z),2-Sylow = (Z/2Z)^2,2-Sylow = Z/(2^3Z),2-Sylow = (Z/2Z)^3,2-Sylow = Z/(2^4Z),2-Sylow = (Z/2Z)^4,2-Sylow = Z/(2^5Z),2-Sylow = (Z/2Z)^5,2-Sylow = Z/(2^6Z),2-Sylow = (Z/2Z)^6,2-Sylow = Z/(2^7Z),2-Sylow = (Z/2Z)^7,2-Sylow = Z/(2^8Z),2-Sylow = (Z/2Z)^8,2-Sylow = Z/(2^9Z),2-Sylow = (Z/2Z)^9,2-Sylow = Z/(2^10Z),2-Sylow = (Z/2Z)^10,2-Sylow = Z/(2^11Z),2-Sylow = (Z/2Z)^11,2-Sylow = Z/(2^12Z),2-Sylow = (Z/2Z)^12,2-Sylow = Z/(2^13Z),2-Sylow = (Z/2Z)^13,,3-cyclic,3-Sylow = 0,3-Sylow = Z/3Z,3-Sylow = Z/(3^2Z),3-Sylow = (Z/3Z)^2,3-Sylow = Z/(3^3Z),3-Sylow = (Z/3Z)^3,3-Sylow = Z/(3^4Z),3-Sylow = (Z/3Z)^4,3-Sylow = Z/(3^5Z),3-Sylow = (Z/3Z)^5,3-Sylow = Z/(3^6Z),3-Sylow = (Z/3Z)^6,3-Sylow = Z/(3^7Z),3-Sylow = (Z/3Z)^7,3-Sylow = Z/(3^8Z),3-Sylow = (Z/3Z)^8,,5-cyclic,5-Sylow = 0,5-Sylow = Z/5Z,5-Sylow = Z/(5^2Z),5-Sylow = (Z/5Z)^2,5-Sylow = Z/(5^3Z),5-Sylow = (Z/5Z)^3,5-Sylow = Z/(5^4Z),5-Sylow = (Z/5Z)^4,5-Sylow = Z/(5^5Z),5-Sylow = (Z/5Z)^5,,7-cyclic,7-Sylow = 0,7-Sylow = Z/7Z,7-Sylow = Z/(7^2Z),7-Sylow = (Z/7Z)^2,7-Sylow = Z/(7^3Z),7-Sylow = (Z/7Z)^3,7-Sylow = Z/(7^4Z),7-Sylow = (Z/7Z)^4,,11-cyclic,11-Sylow = 0,11-Sylow = Z/11Z,11-Sylow = Z/(11^2Z),11-Sylow = (Z/11Z)^2,11-Sylow = Z/(11^3Z),11-Sylow = (Z/11Z)^3,,13-cyclic,13-Sylow = 0,13-Sylow = Z/13Z,13-Sylow = Z/(13^2Z),13-Sylow = (Z/13Z)^2,13-Sylow = Z/(13^3Z),13-Sylow = (Z/13Z)^3,,17-cyclic,17-Sylow = 0,17-Sylow = Z/17Z,17-Sylow = Z/(17^2Z),17-Sylow = (Z/17Z)^2,17-Sylow = Z/(17^3Z),17-Sylow = (Z/17Z)^3,,19-cyclic,19-Sylow = 0,19-Sylow = Z/19Z,19-Sylow = Z/(19^2Z),19-Sylow = (Z/19Z)^2,19-Sylow = Z/(19^3Z),19-Sylow = (Z/19Z)^3,,23-cyclic,23-Sylow = 0,23-Sylow = Z/23Z,23-Sylow = Z/(23^2Z),23-Sylow = (Z/23Z)^2,,29-cyclic,29-Sylow = 0,29-Sylow = Z/29Z,29-Sylow = Z/(29^2Z),29-Sylow = (Z/29Z)^2,,31-cyclic,31-Sylow = 0,31-Sylow = Z/31Z,31-Sylow = Z/(31^2Z),31-Sylow = (Z/31Z)^2,,37-cyclic,37-Sylow = 0,37-Sylow = Z/37Z,37-Sylow = Z/(37^2Z),37-Sylow = (Z/37Z)^2,,137-cyclic,137-Sylow = 0,137-Sylow = Z/137Z,,277-cyclic,277-Sylow = 0,277-Sylow = Z/277Z
"(∞,q)",m−O(1/n),0.84693,m(√ (1−ε) + o(1))ⁿ,,,0.86636,0.28879,0.28879,0.14439,0.04813,0.07220,0.00172,0.03610,0.00001,0.01805,0.00000,0.00902,0.00000,0.00451,0.00000,0.00226,0.00000,0.00113,0.00000,0.00056,0.00000,0.00028,0.00000,0.00014,0.00000,0.00007,0.00000,,0.98022,0.56013,0.28006,0.09335,0.01167,0.03112,0.00005,0.01037,0.00000,0.00346,0.00000,0.00115,0.00000,0.00038,0.00000,0.00013,0.00000,,0.99794,0.76033,0.19008,0.03802,0.00158,0.00760,0.00000,0.00152,0.00000,0.00030,0.00000,,0.99951,0.83680,0.13947,0.01992,0.00042,0.00285,0.00000,0.00041,0.00000,,0.99992,0.90083,0.09008,0.00819,0.00007,0.00074,0.00000,,0.99996,0.91716,0.07643,0.00588,0.00003,0.00045,0.00000,,0.99999,0.93772,0.05861,0.00345,0.00001,0.00020,0.00000,,0.99999,0.94460,0.05248,0.00276,0.00001,0.00015,0.00000,,1.00000,0.95463,0.04339,0.00189,0.00000,,1.00000,0.96433,0.03444,0.00119,0.00000,,1.00000,0.96670,0.03222,0.00104,0.00000,,1.00000,0.97224,0.02701,0.00073,0.00000,,1.00000,0.99265,0.00730,,1.00000,0.99638,0.00361
"(50, 1/4)",99994,84756,0,0.84771,,86679,28663,28753,14625,4863,7234,166,3705,1,1843,0,937,0,447,0,249,0,115,0,37,0,29,0,19,0,8,0,,98057,55893,28013,9409,1186,3181,5,1028,0,351,0,119,0,46,0,11,0,,99793,76169,18946,3712,147,756,0,175,0,27,0,,99955,83657,13919,2028,35,302,0,45,0,,99994,90039,9066,808,6,78,0,,99998,91682,7662,609,2,39,0,,99999,93781,5882,316,1,18,0,,99999,94416,5306,260,1,17,0,,99999,95509,4307,179,1,,99999,96430,3452,115,1,,100000,96660,3217,118,0,,100000,97233,2696,70,0,,100000,99296,699,,100000,99664,336
,"[0.9999, 1.0000]","[0.8446, 0.8505]","[0.0000, 0.0000]",,,"[0.8640, 0.8696]","[0.2829, 0.2903]","[0.2838, 0.2912]","[0.1434, 0.1491]","[0.0469, 0.0504]","[0.0702, 0.0745]","[0.0013, 0.0020]","[0.0355, 0.0386]","[-0.0000, 0.0000]","[0.0173, 0.0195]","[0.0000, 0.0000]","[0.0086, 0.0102]","[0.0000, 0.0000]","[0.0039, 0.0050]","[0.0000, 0.0000]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0009, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9794, 0.9817]","[0.5549, 0.5630]","[0.2765, 0.2838]","[0.0917, 0.0965]","[0.0110, 0.0127]","[0.0304, 0.0332]","[-0.0000, 0.0001]","[0.0095, 0.0111]","[0.0000, 0.0000]","[0.0030, 0.0040]","[0.0000, 0.0000]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9976, 0.9983]","[0.7582, 0.7652]","[0.1863, 0.1927]","[0.0356, 0.0387]","[0.0012, 0.0018]","[0.0069, 0.0083]","[0.0000, 0.0000]","[0.0014, 0.0021]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.8336, 0.8396]","[0.1364, 0.1420]","[0.0191, 0.0214]","[0.0002, 0.0005]","[0.0026, 0.0035]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.8980, 0.9028]","[0.0883, 0.0930]","[0.0074, 0.0088]","[-0.0000, 0.0001]","[0.0006, 0.0010]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9146, 0.9191]","[0.0745, 0.0788]","[0.0055, 0.0067]","[-0.0000, 0.0001]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9358, 0.9398]","[0.0569, 0.0607]","[0.0027, 0.0036]","[-0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9423, 0.9460]","[0.0512, 0.0549]","[0.0022, 0.0030]","[-0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9534, 0.9568]","[0.0414, 0.0447]","[0.0014, 0.0021]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9628, 0.9658]","[0.0330, 0.0360]","[0.0009, 0.0014]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9651, 0.9681]","[0.0307, 0.0336]","[0.0009, 0.0015]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9710, 0.9737]","[0.0256, 0.0283]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9923, 0.9936]","[0.0063, 0.0077]",,"[1.0000, 1.0000]","[0.9962, 0.9971]","[0.0029, 0.0038]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100, 1/4)",100000,84586,0,0.84608,,86570,29007,28687,14705,4746,7186,169,3546,2,1745,0,856,0,421,0,196,0,96,0,59,0,29,0,20,0,11,0,,97982,55863,28061,9374,1212,3086,4,1052,0,371,0,120,0,39,0,12,0,,99805,76173,18967,3708,150,776,0,133,0,40,0,,99958,83785,13797,2007,37,312,0,48,0,,99990,89986,9063,844,9,88,0,,99998,91545,7806,601,2,43,0,,99997,93658,6004,318,3,16,0,,99998,94468,5217,296,2,16,0,,100000,95415,4364,214,0,,100000,96457,3412,129,0,,100000,96684,3213,99,0,,100000,97209,2695,93,0,,100000,99281,715,,100000,99670,326
,"[1.0000, 1.0000]","[0.8429, 0.8488]","[0.0000, 0.0000]",,,"[0.8629, 0.8685]","[0.2864, 0.2938]","[0.2832, 0.2906]","[0.1442, 0.1499]","[0.0457, 0.0492]","[0.0698, 0.0740]","[0.0014, 0.0020]","[0.0340, 0.0370]","[-0.0000, 0.0001]","[0.0164, 0.0185]","[0.0000, 0.0000]","[0.0078, 0.0093]","[0.0000, 0.0000]","[0.0037, 0.0047]","[0.0000, 0.0000]","[0.0016, 0.0023]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9787, 0.9810]","[0.5546, 0.5627]","[0.2770, 0.2843]","[0.0914, 0.0961]","[0.0112, 0.0130]","[0.0295, 0.0323]","[-0.0000, 0.0001]","[0.0097, 0.0114]","[0.0000, 0.0000]","[0.0032, 0.0042]","[0.0000, 0.0000]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9977, 0.9984]","[0.7583, 0.7652]","[0.1865, 0.1929]","[0.0355, 0.0386]","[0.0012, 0.0018]","[0.0070, 0.0085]","[0.0000, 0.0000]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.8348, 0.8409]","[0.1352, 0.1408]","[0.0189, 0.0212]","[0.0002, 0.0005]","[0.0027, 0.0036]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.8974, 0.9023]","[0.0883, 0.0930]","[0.0077, 0.0092]","[0.0000, 0.0002]","[0.0006, 0.0011]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9132, 0.9177]","[0.0759, 0.0802]","[0.0054, 0.0066]","[-0.0000, 0.0001]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9346, 0.9386]","[0.0581, 0.0620]","[0.0027, 0.0036]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9428, 0.9465]","[0.0504, 0.0540]","[0.0025, 0.0034]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9524, 0.9559]","[0.0420, 0.0453]","[0.0018, 0.0025]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9631, 0.9661]","[0.0326, 0.0356]","[0.0010, 0.0016]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9654, 0.9683]","[0.0307, 0.0336]","[0.0007, 0.0012]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9707, 0.9734]","[0.0256, 0.0283]","[0.0007, 0.0012]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0065, 0.0078]",,"[1.0000, 1.0000]","[0.9962, 0.9972]","[0.0028, 0.0037]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50, 1/3)",100000,84597,0,0.84601,,86598,28655,29219,14404,4842,7150,177,3528,0,1817,0,913,0,469,0,241,0,89,0,52,0,35,0,12,0,7,0,,97975,55881,28029,9460,1202,3075,2,1043,0,329,0,103,0,33,0,12,0,,99784,75715,19196,3880,167,814,0,133,0,40,0,,99950,83687,13966,1984,42,270,0,33,0,,99986,90143,8948,806,13,81,0,,99997,91917,7426,607,2,42,0,,99998,93701,5914,366,2,15,0,,99999,94323,5387,277,1,11,0,,100000,95494,4310,193,0,,100000,96390,3493,116,0,,100000,96638,3244,113,0,,99999,97188,2730,77,1,,100000,99251,740,,100000,99625,374
,"[1.0000, 1.0000]","[0.8430, 0.8489]","[0.0000, 0.0000]",,,"[0.8632, 0.8688]","[0.2829, 0.2902]","[0.2885, 0.2959]","[0.1412, 0.1469]","[0.0467, 0.0502]","[0.0694, 0.0736]","[0.0014, 0.0021]","[0.0338, 0.0368]","[0.0000, 0.0000]","[0.0171, 0.0193]","[0.0000, 0.0000]","[0.0084, 0.0099]","[0.0000, 0.0000]","[0.0041, 0.0052]","[0.0000, 0.0000]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9786, 0.9809]","[0.5548, 0.5629]","[0.2766, 0.2839]","[0.0922, 0.0970]","[0.0111, 0.0129]","[0.0293, 0.0322]","[-0.0000, 0.0001]","[0.0096, 0.0113]","[0.0000, 0.0000]","[0.0028, 0.0038]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9975, 0.9982]","[0.7537, 0.7606]","[0.1888, 0.1952]","[0.0372, 0.0404]","[0.0013, 0.0020]","[0.0074, 0.0089]","[0.0000, 0.0000]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.8339, 0.8399]","[0.1368, 0.1425]","[0.0187, 0.0210]","[0.0003, 0.0006]","[0.0023, 0.0031]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.8990, 0.9039]","[0.0872, 0.0918]","[0.0073, 0.0088]","[0.0000, 0.0002]","[0.0006, 0.0010]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9169, 0.9214]","[0.0721, 0.0764]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9350, 0.9390]","[0.0572, 0.0611]","[0.0032, 0.0042]","[-0.0000, 0.0001]","[0.0001, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9413, 0.9451]","[0.0520, 0.0557]","[0.0023, 0.0032]","[-0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9533, 0.9566]","[0.0414, 0.0448]","[0.0016, 0.0023]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9624, 0.9654]","[0.0334, 0.0364]","[0.0009, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9649, 0.9678]","[0.0310, 0.0339]","[0.0009, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9705, 0.9732]","[0.0260, 0.0286]","[0.0005, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9918, 0.9932]","[0.0067, 0.0081]",,"[1.0000, 1.0000]","[0.9958, 0.9967]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100, 1/3)",100000,84727,0,0.84727,,86676,29047,28909,14447,4853,7066,185,3572,3,1831,0,905,0,439,0,240,0,110,0,56,0,27,0,14,0,8,0,,98003,56059,27863,9328,1204,3148,5,1082,0,354,0,111,0,36,0,17,0,,99801,75807,19348,3758,150,701,0,147,0,36,0,,99952,83420,14179,2030,39,278,0,38,0,,99994,90108,8978,836,6,67,0,,99997,91826,7595,530,2,39,0,,100000,93816,5776,378,0,29,0,,99999,94536,5152,304,1,7,0,,100000,95445,4364,181,0,,100000,96488,3397,112,0,,100000,96660,3226,111,0,,100000,97181,2743,74,0,,100000,99277,719,,100000,99663,337
,"[1.0000, 1.0000]","[0.8443, 0.8502]","[0.0000, 0.0000]",,,"[0.8640, 0.8695]","[0.2868, 0.2942]","[0.2854, 0.2928]","[0.1416, 0.1473]","[0.0468, 0.0503]","[0.0686, 0.0727]","[0.0015, 0.0022]","[0.0342, 0.0372]","[-0.0000, 0.0001]","[0.0172, 0.0194]","[0.0000, 0.0000]","[0.0083, 0.0098]","[0.0000, 0.0000]","[0.0039, 0.0049]","[0.0000, 0.0000]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0008, 0.0014]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9789, 0.9812]","[0.5565, 0.5646]","[0.2750, 0.2823]","[0.0909, 0.0956]","[0.0112, 0.0129]","[0.0301, 0.0329]","[-0.0000, 0.0001]","[0.0100, 0.0117]","[0.0000, 0.0000]","[0.0031, 0.0040]","[0.0000, 0.0000]","[0.0008, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9976, 0.9984]","[0.7546, 0.7616]","[0.1903, 0.1967]","[0.0360, 0.0391]","[0.0012, 0.0018]","[0.0063, 0.0077]","[0.0000, 0.0000]","[0.0012, 0.0018]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.8312, 0.8372]","[0.1389, 0.1446]","[0.0192, 0.0214]","[0.0002, 0.0006]","[0.0024, 0.0032]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.8986, 0.9035]","[0.0875, 0.0921]","[0.0076, 0.0091]","[-0.0000, 0.0001]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9160, 0.9205]","[0.0738, 0.0781]","[0.0047, 0.0059]","[-0.0000, 0.0001]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9362, 0.9401]","[0.0559, 0.0597]","[0.0033, 0.0043]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9435, 0.9472]","[0.0497, 0.0533]","[0.0026, 0.0035]","[-0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9528, 0.9561]","[0.0420, 0.0453]","[0.0015, 0.0022]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9634, 0.9664]","[0.0325, 0.0354]","[0.0008, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9651, 0.9681]","[0.0308, 0.0337]","[0.0008, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9705, 0.9732]","[0.0261, 0.0288]","[0.0005, 0.0010]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0065, 0.0079]",,"[1.0000, 1.0000]","[0.9962, 0.9971]","[0.0029, 0.0038]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50, 1/2)",100000,84881,0,0.84892,,86769,29106,28715,14419,4704,7232,175,3633,0,1814,0,939,0,463,0,219,0,120,0,44,0,38,0,11,0,11,0,,98104,55947,28170,9364,1115,3082,6,1031,0,355,0,100,0,31,0,16,0,,99788,76295,18809,3759,157,720,0,172,0,24,0,,99954,83553,14039,2043,39,277,0,39,0,,99990,90185,8900,828,8,74,0,,99997,91633,7656,652,3,52,0,,99999,93841,5791,341,1,26,0,,100000,94501,5209,274,0,13,0,,100000,95527,4268,196,0,,100000,96485,3397,115,0,,100000,96626,3261,111,0,,100000,97269,2659,72,0,,100000,99286,710,,100000,99654,344
,"[1.0000, 1.0000]","[0.8459, 0.8517]","[0.0000, 0.0000]",,,"[0.8649, 0.8704]","[0.2874, 0.2948]","[0.2835, 0.2908]","[0.1413, 0.1471]","[0.0453, 0.0488]","[0.0702, 0.0744]","[0.0014, 0.0021]","[0.0348, 0.0379]","[0.0000, 0.0000]","[0.0171, 0.0192]","[0.0000, 0.0000]","[0.0086, 0.0102]","[0.0000, 0.0000]","[0.0041, 0.0052]","[0.0000, 0.0000]","[0.0018, 0.0026]","[0.0000, 0.0000]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9799, 0.9822]","[0.5554, 0.5635]","[0.2780, 0.2854]","[0.0913, 0.0960]","[0.0103, 0.0120]","[0.0294, 0.0322]","[-0.0000, 0.0001]","[0.0095, 0.0111]","[0.0000, 0.0000]","[0.0031, 0.0040]","[0.0000, 0.0000]","[0.0007, 0.0013]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9975, 0.9983]","[0.7595, 0.7664]","[0.1849, 0.1913]","[0.0360, 0.0391]","[0.0012, 0.0019]","[0.0065, 0.0079]","[0.0000, 0.0000]","[0.0014, 0.0021]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.8325, 0.8385]","[0.1376, 0.1432]","[0.0193, 0.0216]","[0.0002, 0.0006]","[0.0023, 0.0032]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.8994, 0.9043]","[0.0867, 0.0913]","[0.0075, 0.0090]","[0.0000, 0.0002]","[0.0005, 0.0010]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9141, 0.9186]","[0.0744, 0.0787]","[0.0059, 0.0072]","[-0.0000, 0.0001]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9365, 0.9404]","[0.0560, 0.0598]","[0.0029, 0.0039]","[-0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9432, 0.9469]","[0.0503, 0.0539]","[0.0023, 0.0032]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9536, 0.9570]","[0.0410, 0.0443]","[0.0016, 0.0023]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9633, 0.9664]","[0.0325, 0.0354]","[0.0009, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9648, 0.9677]","[0.0312, 0.0341]","[0.0008, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9714, 0.9740]","[0.0253, 0.0279]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9922, 0.9935]","[0.0064, 0.0078]",,"[1.0000, 1.0000]","[0.9961, 0.9970]","[0.0030, 0.0039]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100, 1/2)",100000,85098,0,0.85066,,86928,28992,29137,14427,4718,7114,157,3588,0,1857,0,897,0,485,0,198,0,116,0,60,0,34,0,14,0,3,0,,98086,56285,27887,9228,1153,3167,2,1056,0,305,0,99,0,40,0,16,0,,99819,76293,18674,3922,140,761,0,138,0,25,0,,99961,83638,14005,1989,34,283,0,38,0,,99994,90007,9062,846,6,70,0,,99995,91711,7626,607,4,48,0,,99999,93654,5991,332,1,20,0,,100000,94396,5330,262,0,11,0,,100000,95482,4363,147,0,,100000,96439,3437,115,0,,100000,96694,3225,80,0,,100000,97197,2718,82,0,,100000,99277,718,,100000,99623,374
,"[1.0000, 1.0000]","[0.8481, 0.8539]","[0.0000, 0.0000]",,,"[0.8665, 0.8720]","[0.2862, 0.2936]","[0.2877, 0.2951]","[0.1414, 0.1471]","[0.0455, 0.0489]","[0.0690, 0.0732]","[0.0012, 0.0019]","[0.0344, 0.0374]","[0.0000, 0.0000]","[0.0175, 0.0197]","[0.0000, 0.0000]","[0.0082, 0.0097]","[0.0000, 0.0000]","[0.0043, 0.0054]","[0.0000, 0.0000]","[0.0016, 0.0023]","[0.0000, 0.0000]","[0.0009, 0.0014]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9797, 0.9820]","[0.5588, 0.5669]","[0.2752, 0.2825]","[0.0899, 0.0946]","[0.0107, 0.0124]","[0.0302, 0.0331]","[-0.0000, 0.0001]","[0.0097, 0.0114]","[0.0000, 0.0000]","[0.0026, 0.0035]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9978, 0.9985]","[0.7595, 0.7664]","[0.1836, 0.1899]","[0.0376, 0.0408]","[0.0011, 0.0017]","[0.0069, 0.0083]","[0.0000, 0.0000]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.8334, 0.8394]","[0.1372, 0.1429]","[0.0188, 0.0210]","[0.0002, 0.0005]","[0.0024, 0.0033]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.8976, 0.9025]","[0.0883, 0.0930]","[0.0077, 0.0092]","[-0.0000, 0.0001]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9149, 0.9194]","[0.0741, 0.0784]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9346, 0.9385]","[0.0580, 0.0618]","[0.0029, 0.0038]","[-0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9421, 0.9458]","[0.0515, 0.0551]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9531, 0.9565]","[0.0420, 0.0453]","[0.0012, 0.0018]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9629, 0.9659]","[0.0329, 0.0359]","[0.0009, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9655, 0.9684]","[0.0308, 0.0337]","[0.0006, 0.0010]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9706, 0.9733]","[0.0259, 0.0285]","[0.0006, 0.0011]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0065, 0.0079]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50, (log50)/100)",2,91511,66619,0.91515,,92200,47625,29395,9623,3923,3543,134,1329,1,464,0,160,0,45,0,11,0,5,0,0,0,0,0,0,0,0,0,,99301,76105,18548,3755,527,743,4,134,0,15,0,1,0,0,0,0,0,,99959,90559,8556,792,36,50,0,2,0,0,0,,99997,94613,5108,272,3,4,0,0,0,,100000,97240,2715,45,0,0,0,,100000,97962,2025,13,0,0,0,,100000,98668,1325,7,0,0,0,,100000,98818,1176,6,0,0,0,,100000,99195,802,3,0,,100000,99427,573,0,0,,100000,99506,494,0,0,,100000,99646,354,0,0,,100000,99969,31,,100000,99991,9
,"[-0.0000, 0.0001]","[0.9128, 0.9174]","[0.6623, 0.6700]",,,"[0.9198, 0.9242]","[0.4722, 0.4803]","[0.2902, 0.2977]","[0.0938, 0.0986]","[0.0376, 0.0408]","[0.0339, 0.0369]","[0.0010, 0.0016]","[0.0124, 0.0142]","[-0.0000, 0.0000]","[0.0041, 0.0052]","[0.0000, 0.0000]","[0.0013, 0.0019]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9923, 0.9937]","[0.7576, 0.7645]","[0.1823, 0.1886]","[0.0360, 0.0391]","[0.0047, 0.0059]","[0.0067, 0.0081]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0001, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9032, 0.9080]","[0.0833, 0.0878]","[0.0072, 0.0086]","[0.0002, 0.0005]","[0.0003, 0.0007]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9443, 0.9480]","[0.0493, 0.0529]","[0.0023, 0.0031]","[-0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9711, 0.9737]","[0.0258, 0.0285]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9785, 0.9808]","[0.0191, 0.0214]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9857, 0.9876]","[0.0123, 0.0142]","[0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9873, 0.9891]","[0.0109, 0.0126]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9912, 0.9927]","[0.0073, 0.0087]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9937, 0.9949]","[0.0051, 0.0063]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9945, 0.9956]","[0.0044, 0.0055]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9960, 0.9969]","[0.0031, 0.0040]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9995, 0.9998]","[0.0002, 0.0005]",,"[1.0000, 1.0000]","[0.9998, 1.0000]","[0.0000, 0.0002]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100, log(100)/200)",0,87968,51702,0.87938,,89172,39760,29146,11115,4425,4888,213,2211,1,1086,0,515,0,228,0,133,0,52,0,25,0,5,0,5,0,3,0,,98776,68593,21608,5978,750,1836,7,525,0,176,0,47,0,10,0,3,0,,99866,84723,12544,2137,108,377,0,76,0,8,0,,99978,89956,8747,1113,16,140,0,22,0,,99998,94207,5351,408,2,32,0,,100000,95121,4560,301,0,16,0,,99999,96513,3301,177,1,7,0,,99997,96850,2983,155,3,8,0,,100000,97466,2442,88,0,,100000,98082,1876,41,0,,100000,98175,1766,58,0,,100000,98467,1498,34,0,,100000,99634,363,,100000,99831,169
,"[0.0000, 0.0000]","[0.8770, 0.8823]","[0.5129, 0.5211]",,,"[0.8892, 0.8943]","[0.3936, 0.4016]","[0.2878, 0.2952]","[0.1086, 0.1137]","[0.0426, 0.0459]","[0.0471, 0.0506]","[0.0018, 0.0025]","[0.0209, 0.0233]","[-0.0000, 0.0000]","[0.0100, 0.0117]","[0.0000, 0.0000]","[0.0046, 0.0057]","[0.0000, 0.0000]","[0.0019, 0.0027]","[0.0000, 0.0000]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9869, 0.9887]","[0.6821, 0.6897]","[0.2127, 0.2194]","[0.0578, 0.0617]","[0.0068, 0.0082]","[0.0173, 0.0195]","[0.0000, 0.0001]","[0.0047, 0.0058]","[0.0000, 0.0000]","[0.0014, 0.0021]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9984, 0.9990]","[0.8443, 0.8502]","[0.1227, 0.1281]","[0.0202, 0.0225]","[0.0008, 0.0013]","[0.0033, 0.0043]","[0.0000, 0.0000]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.8971, 0.9020]","[0.0852, 0.0898]","[0.0103, 0.0120]","[0.0001, 0.0003]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9402, 0.9440]","[0.0517, 0.0553]","[0.0036, 0.0046]","[-0.0000, 0.0001]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9495, 0.9530]","[0.0439, 0.0473]","[0.0026, 0.0035]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9636, 0.9666]","[0.0316, 0.0345]","[0.0014, 0.0021]","[-0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9671, 0.9699]","[0.0284, 0.0312]","[0.0012, 0.0019]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9734, 0.9759]","[0.0232, 0.0257]","[0.0006, 0.0011]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9797, 0.9819]","[0.0177, 0.0199]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9807, 0.9828]","[0.0166, 0.0187]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9837, 0.9857]","[0.0140, 0.0160]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0031, 0.0041]",,"[1.0000, 1.0000]","[0.9980, 0.9986]","[0.0014, 0.0020]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,(log50)/50)",16692,85856,15379,0.85866,,87539,32591,29029,13267,4621,6379,174,3126,1,1609,0,779,0,376,0,195,0,97,0,43,0,23,0,10,0,10,0,,98305,60146,26013,8202,1037,2650,5,883,0,293,0,78,0,22,0,13,0,,99827,78666,17100,3238,142,666,0,124,0,28,0,,99965,85638,12361,1679,29,246,0,35,0,,99993,91421,7790,716,7,61,0,,99999,92688,6747,528,1,33,0,,99997,94665,5027,287,3,17,0,,100000,95179,4549,256,0,16,0,,99999,96198,3627,167,1,,100000,96906,2987,103,0,,100000,97256,2666,77,0,,100000,97579,2358,63,0,,100000,99388,606,,100000,99685,315
,"[0.1639, 0.1700]","[0.8557, 0.8614]","[0.1509, 0.1567]",,,"[0.8727, 0.8781]","[0.3221, 0.3297]","[0.2866, 0.2940]","[0.1299, 0.1354]","[0.0445, 0.0479]","[0.0618, 0.0658]","[0.0014, 0.0021]","[0.0298, 0.0327]","[-0.0000, 0.0000]","[0.0151, 0.0171]","[0.0000, 0.0000]","[0.0071, 0.0085]","[0.0000, 0.0000]","[0.0033, 0.0043]","[0.0000, 0.0000]","[0.0016, 0.0023]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9820, 0.9841]","[0.5975, 0.6054]","[0.2566, 0.2637]","[0.0798, 0.0843]","[0.0095, 0.0112]","[0.0252, 0.0278]","[-0.0000, 0.0001]","[0.0081, 0.0096]","[0.0000, 0.0000]","[0.0025, 0.0034]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9979, 0.9986]","[0.7833, 0.7900]","[0.1679, 0.1741]","[0.0309, 0.0338]","[0.0011, 0.0017]","[0.0060, 0.0073]","[0.0000, 0.0000]","[0.0010, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.8535, 0.8592]","[0.1209, 0.1263]","[0.0157, 0.0178]","[0.0002, 0.0004]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9119, 0.9165]","[0.0757, 0.0801]","[0.0065, 0.0078]","[0.0000, 0.0001]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9248, 0.9290]","[0.0654, 0.0695]","[0.0047, 0.0059]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9448, 0.9485]","[0.0485, 0.0520]","[0.0024, 0.0033]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9500, 0.9535]","[0.0438, 0.0472]","[0.0021, 0.0030]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9604, 0.9635]","[0.0347, 0.0378]","[0.0013, 0.0020]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9676, 0.9705]","[0.0285, 0.0313]","[0.0008, 0.0013]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9712, 0.9739]","[0.0253, 0.0280]","[0.0005, 0.0010]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9745, 0.9770]","[0.0223, 0.0248]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9932, 0.9945]","[0.0054, 0.0067]",,"[1.0000, 1.0000]","[0.9964, 0.9973]","[0.0027, 0.0036]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,(log100)/100)",15623,85713,8829,0.85660,,87481,31184,29117,13715,4646,6836,134,3372,1,1667,0,772,0,396,0,208,0,108,0,63,0,23,0,8,0,7,0,,98183,58615,26729,8608,1052,2796,4,957,0,314,0,116,0,29,0,9,0,,99801,77809,17640,3486,151,677,0,142,0,41,0,,99941,84893,12930,1829,48,238,0,43,0,,99994,90764,8419,739,6,65,0,,99997,92364,7028,556,3,47,0,,99999,94322,5327,325,1,25,0,,99998,94823,4927,235,2,12,0,,100000,95850,3962,180,0,,100000,96760,3133,105,0,,100000,97005,2895,97,0,,100000,97511,2425,63,0,,100000,99311,685,,100000,99661,339
,"[0.1533, 0.1592]","[0.8543, 0.8600]","[0.0860, 0.0906]",,,"[0.8721, 0.8775]","[0.3081, 0.3156]","[0.2875, 0.2949]","[0.1343, 0.1400]","[0.0447, 0.0482]","[0.0663, 0.0704]","[0.0010, 0.0016]","[0.0322, 0.0352]","[-0.0000, 0.0000]","[0.0156, 0.0177]","[0.0000, 0.0000]","[0.0070, 0.0084]","[0.0000, 0.0000]","[0.0034, 0.0045]","[0.0000, 0.0000]","[0.0017, 0.0025]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9807, 0.9829]","[0.5821, 0.5902]","[0.2637, 0.2709]","[0.0838, 0.0884]","[0.0097, 0.0114]","[0.0266, 0.0293]","[-0.0000, 0.0001]","[0.0088, 0.0104]","[0.0000, 0.0000]","[0.0027, 0.0036]","[0.0000, 0.0000]","[0.0009, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9976, 0.9984]","[0.7747, 0.7815]","[0.1733, 0.1795]","[0.0334, 0.0364]","[0.0012, 0.0018]","[0.0061, 0.0074]","[0.0000, 0.0000]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.8460, 0.8518]","[0.1266, 0.1320]","[0.0172, 0.0194]","[0.0003, 0.0007]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9053, 0.9100]","[0.0819, 0.0865]","[0.0067, 0.0081]","[-0.0000, 0.0001]","[0.0004, 0.0009]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9215, 0.9258]","[0.0682, 0.0724]","[0.0050, 0.0062]","[-0.0000, 0.0001]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9413, 0.9451]","[0.0514, 0.0551]","[0.0028, 0.0037]","[-0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9464, 0.9500]","[0.0475, 0.0510]","[0.0020, 0.0027]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9569, 0.9601]","[0.0380, 0.0412]","[0.0015, 0.0021]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9662, 0.9690]","[0.0299, 0.0327]","[0.0008, 0.0013]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9687, 0.9714]","[0.0276, 0.0303]","[0.0007, 0.0012]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9738, 0.9764]","[0.0230, 0.0255]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9924, 0.9938]","[0.0062, 0.0075]",,"[1.0000, 1.0000]","[0.9961, 0.9971]","[0.0029, 0.0039]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,(2log50)/50)",97697,84811,384,0.84813,,86767,28965,28780,14479,4765,7277,202,3627,1,1835,0,930,0,458,0,217,0,98,0,57,0,29,0,9,0,3,0,,98010,55930,27953,9354,1202,3199,2,1073,0,346,0,105,0,34,0,13,0,,99806,76057,18977,3831,160,750,0,156,0,26,0,,99944,83674,13943,2019,45,269,0,34,0,,99990,90134,8961,815,10,69,0,,99997,91815,7567,565,3,46,0,,99998,93674,5953,353,2,17,0,,100000,94491,5199,294,0,16,0,,100000,95430,4382,179,0,,100000,96400,3449,144,0,,99998,96704,3186,104,2,,100000,97223,2701,73,0,,100000,99243,750,,100000,99661,338
,"[0.9757, 0.9782]","[0.8452, 0.8510]","[0.0033, 0.0043]",,,"[0.8649, 0.8704]","[0.2860, 0.2933]","[0.2841, 0.2915]","[0.1419, 0.1477]","[0.0459, 0.0494]","[0.0707, 0.0749]","[0.0017, 0.0024]","[0.0347, 0.0378]","[-0.0000, 0.0000]","[0.0173, 0.0194]","[0.0000, 0.0000]","[0.0085, 0.0101]","[0.0000, 0.0000]","[0.0040, 0.0051]","[0.0000, 0.0000]","[0.0018, 0.0025]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9790, 0.9812]","[0.5553, 0.5633]","[0.2759, 0.2832]","[0.0912, 0.0959]","[0.0111, 0.0129]","[0.0306, 0.0334]","[-0.0000, 0.0001]","[0.0099, 0.0116]","[0.0000, 0.0000]","[0.0030, 0.0039]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9977, 0.9984]","[0.7571, 0.7640]","[0.1866, 0.1930]","[0.0367, 0.0399]","[0.0013, 0.0019]","[0.0068, 0.0082]","[0.0000, 0.0000]","[0.0012, 0.0019]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.8337, 0.8398]","[0.1366, 0.1423]","[0.0190, 0.0213]","[0.0003, 0.0006]","[0.0023, 0.0031]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.8989, 0.9038]","[0.0873, 0.0919]","[0.0074, 0.0089]","[0.0000, 0.0002]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9159, 0.9204]","[0.0735, 0.0778]","[0.0050, 0.0063]","[-0.0000, 0.0001]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9348, 0.9387]","[0.0576, 0.0615]","[0.0030, 0.0040]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9431, 0.9468]","[0.0502, 0.0538]","[0.0025, 0.0034]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9526, 0.9560]","[0.0422, 0.0455]","[0.0014, 0.0021]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9625, 0.9655]","[0.0330, 0.0360]","[0.0011, 0.0017]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9656, 0.9685]","[0.0304, 0.0333]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9709, 0.9736]","[0.0257, 0.0283]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9917, 0.9931]","[0.0068, 0.0082]",,"[1.0000, 1.0000]","[0.9961, 0.9971]","[0.0029, 0.0039]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,(2log100)/100)",98606,84880,114,0.84885,,86786,28842,28965,14443,4868,7241,150,3648,1,1814,0,905,0,444,0,249,0,110,0,58,0,29,0,16,0,12,0,,98062,55892,28146,9325,1110,3070,6,1099,0,360,0,121,0,35,0,6,0,,99805,76176,18866,3780,138,787,0,155,0,30,0,,99952,83572,14033,2046,46,263,0,33,0,,99993,90079,9102,736,6,72,0,,99996,91602,7715,628,4,50,0,,99998,93851,5783,342,2,22,0,,99999,94482,5247,255,0,14,0,,100000,95274,4528,191,0,,100000,96393,3482,116,0,,100000,96673,3224,101,0,,100000,97194,2750,55,0,,100000,99280,716,,100000,99626,372
,"[0.9851, 0.9870]","[0.8459, 0.8517]","[0.0009, 0.0014]",,,"[0.8651, 0.8706]","[0.2847, 0.2921]","[0.2860, 0.2933]","[0.1416, 0.1473]","[0.0469, 0.0504]","[0.0703, 0.0745]","[0.0012, 0.0018]","[0.0350, 0.0380]","[-0.0000, 0.0000]","[0.0171, 0.0192]","[0.0000, 0.0000]","[0.0083, 0.0098]","[0.0000, 0.0000]","[0.0039, 0.0050]","[0.0000, 0.0000]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0008, 0.0014]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9795, 0.9817]","[0.5549, 0.5630]","[0.2778, 0.2851]","[0.0909, 0.0956]","[0.0102, 0.0120]","[0.0293, 0.0321]","[-0.0000, 0.0001]","[0.0101, 0.0118]","[0.0000, 0.0000]","[0.0031, 0.0041]","[0.0000, 0.0000]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9977, 0.9984]","[0.7583, 0.7652]","[0.1855, 0.1918]","[0.0362, 0.0394]","[0.0011, 0.0017]","[0.0072, 0.0086]","[0.0000, 0.0000]","[0.0012, 0.0019]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.8327, 0.8387]","[0.1375, 0.1432]","[0.0193, 0.0216]","[0.0003, 0.0006]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.8984, 0.9032]","[0.0887, 0.0934]","[0.0067, 0.0081]","[-0.0000, 0.0001]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9138, 0.9183]","[0.0750, 0.0793]","[0.0056, 0.0069]","[-0.0000, 0.0001]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9366, 0.9405]","[0.0559, 0.0597]","[0.0029, 0.0039]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9430, 0.9467]","[0.0507, 0.0543]","[0.0021, 0.0030]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9510, 0.9545]","[0.0436, 0.0470]","[0.0016, 0.0023]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9624, 0.9654]","[0.0333, 0.0363]","[0.0009, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9653, 0.9682]","[0.0308, 0.0337]","[0.0008, 0.0013]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9706, 0.9733]","[0.0262, 0.0288]","[0.0004, 0.0007]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0065, 0.0078]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,(3log50)/50)",99976,84522,6,0.84508,,86459,28948,28733,14391,4849,7259,164,3548,1,1852,0,879,0,423,0,212,0,110,0,45,0,24,0,21,0,7,0,,97995,56165,27852,9355,1188,3068,8,1032,0,359,0,110,0,36,0,12,0,,99804,75973,19122,3779,137,731,0,156,0,28,0,,99955,83555,14048,2040,41,277,0,31,0,,99993,90270,8856,779,7,83,0,,99996,91725,7613,602,4,50,0,,99996,93834,5795,348,3,16,0,,99999,94359,5365,263,1,11,0,,100000,95394,4432,165,0,,100000,96390,3472,131,0,,100000,96702,3193,101,0,,100000,97310,2604,86,0,,100000,99235,761,,100000,99637,361
,"[0.9996, 0.9999]","[0.8423, 0.8482]","[-0.0000, 0.0001]",,,"[0.8618, 0.8674]","[0.2858, 0.2932]","[0.2836, 0.2910]","[0.1411, 0.1468]","[0.0467, 0.0502]","[0.0705, 0.0747]","[0.0013, 0.0020]","[0.0340, 0.0370]","[-0.0000, 0.0000]","[0.0174, 0.0196]","[0.0000, 0.0000]","[0.0080, 0.0096]","[0.0000, 0.0000]","[0.0037, 0.0048]","[0.0000, 0.0000]","[0.0017, 0.0025]","[0.0000, 0.0000]","[0.0008, 0.0014]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9788, 0.9811]","[0.5576, 0.5657]","[0.2749, 0.2822]","[0.0912, 0.0959]","[0.0110, 0.0128]","[0.0293, 0.0321]","[0.0000, 0.0002]","[0.0095, 0.0111]","[0.0000, 0.0000]","[0.0031, 0.0041]","[0.0000, 0.0000]","[0.0008, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9977, 0.9984]","[0.7562, 0.7632]","[0.1880, 0.1944]","[0.0362, 0.0393]","[0.0011, 0.0017]","[0.0066, 0.0080]","[0.0000, 0.0000]","[0.0012, 0.0019]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.8325, 0.8386]","[0.1376, 0.1433]","[0.0192, 0.0216]","[0.0002, 0.0006]","[0.0023, 0.0032]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9003, 0.9051]","[0.0862, 0.0909]","[0.0071, 0.0085]","[0.0000, 0.0001]","[0.0006, 0.0011]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9150, 0.9195]","[0.0740, 0.0783]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9364, 0.9403]","[0.0560, 0.0599]","[0.0030, 0.0040]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9417, 0.9455]","[0.0518, 0.0555]","[0.0022, 0.0030]","[-0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9522, 0.9556]","[0.0426, 0.0460]","[0.0013, 0.0020]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9624, 0.9654]","[0.0332, 0.0362]","[0.0010, 0.0016]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9656, 0.9685]","[0.0305, 0.0334]","[0.0008, 0.0013]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9718, 0.9744]","[0.0247, 0.0273]","[0.0006, 0.0011]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9916, 0.9931]","[0.0069, 0.0083]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,(3log100)/100)",99993,84617,3,0.84612,,86586,29018,28901,14283,4764,7197,162,3650,5,1758,0,923,0,425,0,226,0,100,0,50,0,29,0,16,0,4,0,,97990,56106,27981,9242,1201,3126,4,1027,0,362,0,90,0,38,0,13,0,,99781,75658,19302,3815,183,818,0,138,0,40,0,,99958,83745,13897,1976,32,299,0,38,0,,99992,90031,9053,839,7,64,0,,99997,91574,7792,594,3,33,0,,99999,93885,5748,345,1,20,0,,99998,94447,5242,287,2,21,0,,100000,95511,4297,182,0,,99999,96507,3380,109,1,,100000,96643,3260,96,0,,100000,97181,2738,79,0,,100000,99264,730,,100000,99600,400
,"[0.9999, 1.0000]","[0.8432, 0.8491]","[-0.0000, 0.0001]",,,"[0.8631, 0.8686]","[0.2865, 0.2939]","[0.2853, 0.2927]","[0.1400, 0.1457]","[0.0459, 0.0494]","[0.0699, 0.0741]","[0.0013, 0.0019]","[0.0350, 0.0380]","[-0.0000, 0.0001]","[0.0165, 0.0187]","[0.0000, 0.0000]","[0.0085, 0.0100]","[0.0000, 0.0000]","[0.0037, 0.0048]","[0.0000, 0.0000]","[0.0019, 0.0026]","[0.0000, 0.0000]","[0.0007, 0.0013]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9788, 0.9810]","[0.5570, 0.5651]","[0.2762, 0.2835]","[0.0901, 0.0948]","[0.0111, 0.0129]","[0.0298, 0.0327]","[-0.0000, 0.0001]","[0.0094, 0.0111]","[0.0000, 0.0000]","[0.0031, 0.0041]","[0.0000, 0.0000]","[0.0007, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9974, 0.9982]","[0.7531, 0.7601]","[0.1898, 0.1962]","[0.0366, 0.0397]","[0.0015, 0.0022]","[0.0074, 0.0089]","[0.0000, 0.0000]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.8344, 0.8405]","[0.1362, 0.1418]","[0.0186, 0.0209]","[0.0002, 0.0005]","[0.0025, 0.0034]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.8979, 0.9028]","[0.0882, 0.0929]","[0.0076, 0.0091]","[0.0000, 0.0001]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9135, 0.9180]","[0.0757, 0.0801]","[0.0053, 0.0066]","[-0.0000, 0.0001]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9369, 0.9408]","[0.0556, 0.0594]","[0.0030, 0.0039]","[-0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9426, 0.9463]","[0.0506, 0.0542]","[0.0024, 0.0033]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9534, 0.9568]","[0.0413, 0.0446]","[0.0015, 0.0022]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9636, 0.9666]","[0.0323, 0.0353]","[0.0008, 0.0014]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9650, 0.9679]","[0.0312, 0.0340]","[0.0007, 0.0012]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9705, 0.9732]","[0.0261, 0.0287]","[0.0006, 0.0010]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0066, 0.0080]",,"[1.0000, 1.0000]","[0.9955, 0.9965]","[0.0035, 0.0045]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(200,(3log200)/200)",99995,84701,0,0.84715,,86656,28805,28824,14495,4908,7284,164,3727,1,1796,0,859,0,424,0,205,0,119,0,62,0,24,0,9,0,15,0,,98001,56140,27957,9314,1222,3045,5,1013,0,365,0,108,0,39,0,13,0,,99810,76074,18926,3896,148,759,0,131,0,17,0,,99958,83648,13993,1964,36,290,0,58,0,,99991,90060,9067,786,7,69,0,,99998,91730,7637,582,2,46,0,,99998,93696,5930,342,2,29,0,,100000,94377,5350,261,0,11,0,,99999,95482,4308,198,1,,100000,96449,3425,119,0,,100000,96642,3256,100,0,,100000,97237,2695,66,0,,100000,99266,726,,100000,99656,343
,"[0.9999, 1.0000]","[0.8441, 0.8499]","[0.0000, 0.0000]",,,"[0.8638, 0.8693]","[0.2844, 0.2917]","[0.2846, 0.2919]","[0.1421, 0.1478]","[0.0473, 0.0508]","[0.0707, 0.0750]","[0.0013, 0.0020]","[0.0357, 0.0388]","[-0.0000, 0.0000]","[0.0169, 0.0190]","[0.0000, 0.0000]","[0.0078, 0.0093]","[0.0000, 0.0000]","[0.0037, 0.0048]","[0.0000, 0.0000]","[0.0017, 0.0024]","[0.0000, 0.0000]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0001, 0.0002]","[0.0000, 0.0000]",,"[0.9789, 0.9812]","[0.5574, 0.5654]","[0.2759, 0.2832]","[0.0908, 0.0955]","[0.0113, 0.0131]","[0.0291, 0.0318]","[-0.0000, 0.0001]","[0.0093, 0.0109]","[0.0000, 0.0000]","[0.0032, 0.0041]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9977, 0.9985]","[0.7573, 0.7642]","[0.1861, 0.1925]","[0.0374, 0.0405]","[0.0012, 0.0018]","[0.0069, 0.0083]","[0.0000, 0.0000]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.8335, 0.8395]","[0.1371, 0.1428]","[0.0185, 0.0208]","[0.0002, 0.0005]","[0.0025, 0.0033]","[0.0000, 0.0000]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.8982, 0.9030]","[0.0883, 0.0930]","[0.0071, 0.0086]","[0.0000, 0.0001]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9151, 0.9195]","[0.0742, 0.0785]","[0.0052, 0.0064]","[-0.0000, 0.0001]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9350, 0.9389]","[0.0574, 0.0612]","[0.0029, 0.0039]","[-0.0000, 0.0001]","[0.0002, 0.0004]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9419, 0.9456]","[0.0517, 0.0553]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9531, 0.9565]","[0.0414, 0.0447]","[0.0016, 0.0023]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9630, 0.9660]","[0.0328, 0.0357]","[0.0009, 0.0015]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9650, 0.9679]","[0.0311, 0.0340]","[0.0007, 0.0013]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9710, 0.9737]","[0.0256, 0.0283]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9920, 0.9934]","[0.0066, 0.0080]",,"[1.0000, 1.0000]","[0.9961, 0.9970]","[0.0030, 0.0039]"

==> anc/enq.py <==
#!/usr/bin/env python3

# Copyright (c) 2024 Bhishan Jacelon, Igor Khavkine
#
# Distributed under the "MIT License":
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

import networkx as nx
import matplotlib.pyplot as plt
import numpy as np
import random
import csv
import scipy.stats as stats
from sympy import Matrix
from sympy.ntheory import multiplicity
from cypari import pari
from math import floor, log, sqrt

# Allocate 1GB of memory right away, to avoid errors from Pari.
# Only relevant for larger graphs. Increase if necessary
pari.allocatemem(1024*1000*1000)

def erdos(n, w, model):
    """Creates a symmetric Erdos-Renyi graph"""
    edges = []
    # Convert w from string to float, evaluating it if necessary
    w = float(eval(w))
    # In model 1, the Bernoulli probability is w.
    if model==1:
        edge_prob = w
    # In model 2, the Bernoulli probability is (w * log(n)) / n.
    else:
        edge_prob = (w * log(n)) / n
    for i in range(n):
        for j in range(n):
            if random.random() < edge_prob and not j<i:
                edges.append((i, j))
    return edges

def pSylow(l, p):
    """Computes the Sylow p-subgroup associated to le"""
    return [0 if e == 0 else multiplicity(p,e) for e in l]

def print_orbit(p, kmaxp, uorbit):
        print("p =", p, ", kmax =", kmaxp)
        for k in range (1,kmaxp+1):
            if k in uorbit:
                for j in range(uorbit[k]): print('*',end='')
                for j in range(uorbit[k],k): print('0',end='')
            print()

def unit_orbit(l, u):
    """Compute the automorphism orbit of u in the cokernel of the
    Smith normal form with diagonal l (assume no 0s in l).
    Returns double dictionary p_uorbit, so that p_uorbit[p][k], for each
    prime p gives the position of the least significant non-zero base-p digit
    of u in each Z/(p^k) block. Position 1 is the most significant digit,
    position 2 is the next most significant digit, etc."""
    # Get the prime factors and multiplicities for the elements of l.
    # All the distinct primes should already be present in l[0],
    # and the multiplicities should decrease in l[i] with increasing i.
    pk = pari.factor(l[0])
    ps = [int(p) for p in pk[0]]
    kmax = [int(k) for k in pk[1]]
    kmax = {ps[i]: kmax[i] for i in range(len(ps))}
    # For each prime p and each u[i] and multiplicity k[i], record whether 
    # a given base-p digit of u[i] (mod p^k[i]) is zero or non-zero
    p_udigits = {}
    for p in ps:
        p_udigits[p] = {}
        udigits = p_udigits[p]
        ks = [multiplicity(p,e) for e in l]
        for k in ks:
            if k != 0 and not (k in udigits):
                # Initialize digit data, assuming all 0s.
                udigits[k] = [False]*k
        for i in range(len(l)):
            # Compute p-adic digits, padd / truncate digits to right length.
            ds = [int(d) for d in pari.digits(u[i], p)]
            k = ks[i]
            if len(ds) < k:
                ds = [0]*(k-len(ds)) + ds
            else:
                ds = ds[-k:]
            # Find least-significant non-zero digit position, -1 if none.
            zds = [j for j in range(k-1,-1, -1) if ds[j] != 0]
            if zds:
                j = zds[0]
            else:
                j = -1
            # Set all digits it dominates in partial order to True:
            #  (kk,jj)<=(k,j) if (kk>=k and jj<=j) or (kk<k and jj-kk<=j-k)
            for kk in udigits:
                if kk >= k:
                    for jj in range(j+1): udigits[kk][jj] = True
                else:
                    for jj in range(j-(k-kk)+1): udigits[kk][jj] = True
    # Compute orbit signatures.
    p_uorbit = {}
    for p in ps:
        uorbit = {}
        udigits = p_udigits[p]
        # For each k, record the number of leading True's in udigits[k].
        for k in range(1,kmax[p]+1):
            if k in udigits:
                try:
                    uorbit[k] = udigits[k].index(False)
                except:
                    uorbit[k] = k
        # Print orbit
        print_orbit(p,kmax[p],uorbit)
        p_uorbit[p] = uorbit
    return p_uorbit

def mainoutput(n, w, model=1, m=1000, alpha=0.01):
    """Computes the K-theory of Erdos-Renyi graph C*-algebras"""

    det_values = []  # List to store 'Det(I-A)' values

    safe_w = str(w).replace('/', '-')
    with open(f'symmetric_erdos_renyi_n={n}_w={safe_w}_model={model}_m={m}_alpha={alpha}.csv', mode='w', newline='') as output_file:

        # Create column headers for csv file depending on input primes P
        headers = ['Graph', 'Connected', 'Rank(K_1)', 'Tor(K_0)', 'Det(I-A)', 'Full shift', 'Cuntz polygon', 'Cuntz algebra']
                    
        csv_writer = csv.DictWriter(output_file, fieldnames=headers)
        csv_writer.writeheader()

        # Keep track of column totals
        column_totals = {header: 0 for header in headers if header != 'Graph'}

        for i in range(m):

            g = erdos(n, w, model)
            G = nx.Graph()
            G.add_edges_from(g)

            # Check if g is connected
            if not nx.is_connected(G):
                print(f"Graph {i+1} is Disconnected")
                connected = 0
            else:
                print(f"Graph {i+1} is Connected")
                connected = 1

            column_totals['Connected'] += connected

            # Compute K_0 and K_1
            
            # Compute adjacency faster.
            pv_mat = -np.eye(n, dtype=int)
            for (a,b) in g:
                if a == b:
                    pv_mat[a, a] += 1
                else:
                    pv_mat[b, a] += 1
                    pv_mat[a, b] += 1

            # Convert pv_mat to pari input, then compute its smith normal form
            mat = pari.matrix(n,n, pv_mat.flatten())
            # Compute the matrix determinant.
            dt = pari.matdet(mat)
            
            if dt != 0:
                # If the matrix is non-degenerate, this method
                # seems to be faster for larger denser graphs.
                #full_snf = pari.matsnf(pari.mathnfmod(mat,dt), 1)
                full_snf = pari.matsnf(pari.mathnf(mat), 1)
            else:
                # If the matrix is non-degenerate, compute snf directly.
                full_snf = pari.matsnf(mat, 1)
            # We computed the SNF form UMV = D. Now store the matrices D and U.
            snf = full_snf[2]
            snfu = full_snf[0]

            le1 = [abs(snf[i, i]) for i in range(n)]

            # K_1 is the torsion free part of K_0
            k1 = sum(1 for e in le1 if e==0)

            # Remove 0s (which are remembered by k1) and 1s (which do not contribute to the cokernel)
            le = [e for e in le1 if e!=1 and e!=0]

            # Check whether K_0 is cyclic and tally the results

            cyclic = int(len(le)<=1)
            
            column_totals['Tor(K_0)'] += cyclic

            column_totals['Rank(K_1)'] += k1

            # Check whether det(I-A)=(-1)^n*det(A-I) is positive and tally the results
            det = dt * ((-1) ** n)
            shift = int(det<0 and len(le)<=1)
            column_totals['Det(I-A)'] += int((det < 0))
            column_totals['Full shift'] += shift

            # Add det value to the list
            det_values.append(float(det))

            # Tally instances of exact isomorphism to a Cuntz polygon, via the class of the unit.

            exact = 0

            if dt != 0:
                if len(le) == 0:
                    exact += 1
                else:
                    # Internally Pari stores matrices as lists of columns, so to
                    # get to the first row, we need to transpose the matrix first.
                    utranspose = snfu.mattranspose()
                    vector1 = pari.vector(n,[1] * n)
                    unit = vector1 * utranspose
                    
                    print("Class of unit: ", unit)
                    print("Orbit of unit:")
                    orbit_unit = unit_orbit(le,unit)
                    
                    polygon_unit = [1] * len(le)
                    print("Orbit of polygon_unit:")
                    orbit_polygon_unit = unit_orbit(le,polygon_unit)

                    exact += int((orbit_unit == orbit_polygon_unit))

            column_totals['Cuntz polygon'] += exact

            # Tally instances of exact isomorphism to a Cuntz algebra, via the class of the unit.

            cuntz = exact & cyclic

            column_totals['Cuntz algebra'] += cuntz

            print("Tor(K_0): ", le)
            print("Rank(K_1): ", k1)

            row = {'Graph': i + 1, 'Connected': connected, 'Rank(K_1)': k1, 'Tor(K_0)': le, 'Det(I-A)': det, 'Full shift': shift, 'Cuntz polygon': exact, 'Cuntz algebra': cuntz}
                    
            print()

            csv_writer.writerow(row)
            
        csv_writer.writerow(column_totals)

        # Compute 100(1-alpha)% confidence intervals using the normal distribution
        confidence_intervals = {header: 0 for header in headers if not header.startswith('Sylow') and header != 'Graph'}
        for header, value in column_totals.items():
            p = value / m
            var = p * (1 - p) / m
            z = stats.norm.ppf(1 - alpha / 2)
            margin = z * sqrt(var)
            lower_bound = p - margin
            upper_bound = p + margin
            interval = f"[{lower_bound:.4f}, {upper_bound:.4f}]"
            confidence_intervals[header] = interval

        csv_writer.writerow(confidence_intervals)

    # Create and save histogram as a PDF
    plt.figure()
    plt.hist(det_values, bins=30, edgecolor='black')
    plt.title(f'Det(I-Adjacency(E_n={n}_w={w})), model={model}')
    plt.xlabel('Det(I-A)')
    plt.ylabel(f'Frequency (m={m})')

    # Calculate summary statistics
    median = np.median(det_values)
    mean = np.mean(det_values)
    std_dev = np.std(det_values)

    # Add legend with summary statistics
    summary_stats = f'Median {median:.2e}\nMean {mean:.2e}\nStd. Dev. {std_dev:.2e}'
    plt.text(0.95, 0.9,
        summary_stats,
        horizontalalignment='right',
        verticalalignment='center',
        transform=plt.gca().transAxes,
        bbox=dict(facecolor='white', alpha=0.5))
    
    plt.savefig(f'det_histogram_E_n={n}_w={safe_w}_model={model}.pdf')
    plt.close()

##    # Create box-and-whisker plot
##    plt.boxplot(det_values)
##    plt.xlabel('Values')
##    plt.ylabel('Det Values')
##    plt.title('Box-and-Whisker Plot of Det Values')

# Command line invocation
if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description="Compute the K-theory of random regular graph C*-algebras")
    parser.add_argument("n", type=int, help="Number of graph vertices (even number larger than 2)")
    parser.add_argument("w", type=str, help="Decimal or fractional probability parameter determining distribution of independent Bernoulli entries of the adjacency matrix")
    parser.add_argument("--model", type=int, default=1, help="Every entry is Bernoulli(w) if model=1; every entry is Bernoulli((w*log(n))/n) if model=2")
    parser.add_argument("-m", type=int, default=1000, help="Number of times to repeat the calculation")
    parser.add_argument("-alpha", type=float, default=0.01, help="Significance level")
    args = parser.parse_args()
    mainoutput(args.n, args.w, args.model, args.m, args.alpha)



==> anc/enq_summary.csv <==
"(n,q)",Connected,Rank(K_1),Tor(K_0),Det,Full Shift,Exact,Cuntz
"(∞,q)",m−O(1/n),o(1),0.79352,,,0.60793,0.48240
"(50,1/4)",99999,1,79526,46138,36771,59643,48634
,"[1.0000, 1.0000]","[-0.0000, 0.0000]","[0.7920, 0.7985]","[0.4573, 0.4654]","[0.3638, 0.3716]","[0.5924, 0.6004]","[0.4823, 0.4904]"
,,,,,,,
"(75,1/4)",100000,0,79296,47678,37797,59246,48315
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7897, 0.7963]","[0.4727, 0.4808]","[0.3740, 0.3819]","[0.5885, 0.5965]","[0.4791, 0.4872]"
,,,,,,,
"(100,1/4)",100000,0,79322,54237,42983,59275,48218
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7899, 0.7965]","[0.5383, 0.5464]","[0.4258, 0.4339]","[0.5887, 0.5968]","[0.4781, 0.4863]"
,,,,,,,
"(50,1/3)",100000,0,79286,55144,43670,59335,48317
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7896, 0.7962]","[0.5474, 0.5555]","[0.4327, 0.4407]","[0.5893, 0.5974]","[0.4791, 0.4872]"
,,,,,,,
"(75,1/3)",100000,0,79400,45625,36269,59195,48253
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7907, 0.7973]","[0.4522, 0.4603]","[0.3588, 0.3666]","[0.5879, 0.5960]","[0.4785, 0.4866]"
,,,,,,,
"(100,1/3)",100000,0,79371,46400,36794,59121,48224
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7904, 0.7970]","[0.4599, 0.4681]","[0.3640, 0.3719]","[0.5872, 0.5952]","[0.4782, 0.4863]"
,,,,,,,
"(50,1/2)",100000,0,79379,56708,45005,59431,48330
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7905, 0.7971]","[0.5630, 0.5711]","[0.4460, 0.4541]","[0.5903, 0.5983]","[0.4792, 0.4874]"
,,,,,,,
"(75,1/2)",100000,0,79325,50912,40336,59051,48073
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7900, 0.7965]","[0.5050, 0.5132]","[0.3994, 0.4074]","[0.5865, 0.5945]","[0.4767, 0.4848]"
,,,,,,,
"(100,1/2)",100000,0,79416,45762,36274,59317,48281
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.7909, 0.7975]","[0.4536, 0.4617]","[0.3588, 0.3667]","[0.5892, 0.5972]","[0.4787, 0.4869]"

==> anc/enq_sylow.csv <==
"(n,w)",Connected,Tor(K_0) cyclic,Rank(K_1),All cyclic,,2-cyclic,2-Sylow = 0,2-Sylow = Z/2Z,2-Sylow = Z/(2^2Z),2-Sylow = (Z/2Z)^2,2-Sylow = Z/(2^3Z),2-Sylow = (Z/2Z)^3,2-Sylow = Z/(2^4Z),2-Sylow = (Z/2Z)^4,2-Sylow = Z/(2^5Z),2-Sylow = (Z/2Z)^5,2-Sylow = Z/(2^6Z),2-Sylow = (Z/2Z)^6,2-Sylow = Z/(2^7Z),2-Sylow = (Z/2Z)^7,2-Sylow = Z/(2^8Z),2-Sylow = (Z/2Z)^8,2-Sylow = Z/(2^9Z),2-Sylow = (Z/2Z)^9,2-Sylow = Z/(2^10Z),2-Sylow = (Z/2Z)^10,2-Sylow = Z/(2^11Z),2-Sylow = (Z/2Z)^11,2-Sylow = Z/(2^12Z),2-Sylow = (Z/2Z)^12,2-Sylow = Z/(2^13Z),2-Sylow = (Z/2Z)^13,2-Sylow = Z/(2^14Z),2-Sylow = (Z/2Z)^14,,3-cyclic,3-Sylow = 0,3-Sylow = Z/3Z,3-Sylow = Z/(3^2Z),3-Sylow = (Z/3Z)^2,3-Sylow = Z/(3^3Z),3-Sylow = (Z/3Z)^3,3-Sylow = Z/(3^4Z),3-Sylow = (Z/3Z)^4,3-Sylow = Z/(3^5Z),3-Sylow = (Z/3Z)^5,3-Sylow = Z/(3^6Z),3-Sylow = (Z/3Z)^6,3-Sylow = Z/(3^7Z),3-Sylow = (Z/3Z)^7,3-Sylow = Z/(3^8Z),3-Sylow = (Z/3Z)^8,3-Sylow = Z/(3^9Z),3-Sylow = (Z/3Z)^9,,5-cyclic,5-Sylow = 0,5-Sylow = Z/5Z,5-Sylow = Z/(5^2Z),5-Sylow = (Z/5Z)^2,5-Sylow = Z/(5^3Z),5-Sylow = (Z/5Z)^3,5-Sylow = Z/(5^4Z),5-Sylow = (Z/5Z)^4,5-Sylow = Z/(5^5Z),5-Sylow = (Z/5Z)^5,5-Sylow = Z/(5^6Z),5-Sylow = (Z/5Z)^6,,7-cyclic,7-Sylow = 0,7-Sylow = Z/7Z,7-Sylow = Z/(7^2Z),7-Sylow = (Z/7Z)^2,7-Sylow = Z/(7^3Z),7-Sylow = (Z/7Z)^3,7-Sylow = Z/(7^4Z),7-Sylow = (Z/7Z)^4,7-Sylow = Z/(7^5Z),7-Sylow = (Z/7Z)^5,,11-cyclic,11-Sylow = 0,11-Sylow = Z/11Z,11-Sylow = Z/(11^2Z),11-Sylow = (Z/11Z)^2,11-Sylow = Z/(11^3Z),11-Sylow = (Z/11Z)^3,11-Sylow = Z/(11^4Z),11-Sylow = (Z/11Z)^4,,13-cyclic,13-Sylow = 0,13-Sylow = Z/13Z,13-Sylow = Z/(13^2Z),13-Sylow = (Z/13Z)^2,13-Sylow = Z/(13^3Z),13-Sylow = (Z/13Z)^3,,17-cyclic,17-Sylow = 0,17-Sylow = Z/17Z,17-Sylow = Z/(17^2Z),17-Sylow = (Z/17Z)^2,17-Sylow = Z/(17^3Z),17-Sylow = (Z/17Z)^3,,19-cyclic,19-Sylow = 0,19-Sylow = Z/19Z,19-Sylow = Z/(19^2Z),19-Sylow = (Z/19Z)^2,19-Sylow = Z/(19^3Z),19-Sylow = (Z/19Z)^3,,23-cyclic,23-Sylow = 0,23-Sylow = Z/23Z,23-Sylow = Z/(23^2Z),23-Sylow = (Z/23Z)^2,23-Sylow = Z/(23^3Z),23-Sylow = (Z/23Z)^3,,29-cyclic,29-Sylow = 0,29-Sylow = Z/29Z,29-Sylow = Z/(29^2Z),29-Sylow = (Z/29Z)^2,,31-cyclic,31-Sylow = 0,31-Sylow = Z/31Z,31-Sylow = Z/(31^2Z),31-Sylow = (Z/31Z)^2,,37-cyclic,37-Sylow = 0,37-Sylow = Z/37Z,37-Sylow = Z/(37^2Z),37-Sylow = (Z/37Z)^2,,137-cyclic,137-Sylow = 0,137-Sylow = Z/137Z,137-Sylow = Z/(137^2Z),137-Sylow = (Z/137Z)^2,,277-cyclic,277-Sylow = 0,277-Sylow = Z/277Z
"(∞,q)",m−O(1/n),0.79352,o(1),,,0.83884,0.41942,0.20971,0.10486,0.06990,0.05243,0.00874,0.02621,0.00058,0.01311,0.00002,0.00655,0.00000,0.00328,0.00000,0.00164,0.00000,0.00082,0.00000,0.00041,0.00000,0.00020,0.00000,0.00010,0.00000,0.00005,0.00000,0.00003,0.00000,,0.95851,0.63900,0.21300,0.07100,0.02663,0.02367,0.00099,0.00789,0.00001,0.00263,0.00000,0.00088,0.00000,0.00029,0.00000,0.00010,0.00000,0.00003,0.00000,,0.99167,0.79334,0.15867,0.03173,0.00661,0.00635,0.00005,0.00127,0.00000,0.00025,0.00000,0.00005,0.00000,,0.99702,0.85459,0.12208,0.01744,0.00254,0.00249,0.00001,0.00036,0.00000,0.00005,0.00000,,0.99924,0.90840,0.08258,0.00751,0.00069,0.00068,0.00000,0.00006,0.00000,,0.99954,0.92265,0.07097,0.00546,0.00042,0.00042,0.00000,,0.99980,0.94098,0.05535,0.00326,0.00019,0.00019,0.00000,,0.99985,0.94723,0.04985,0.00262,0.00014,0.00014,0.00000,,0.99992,0.95644,0.04158,0.00181,0.00008,0.00008,0.00000,,0.99996,0.96548,0.03329,0.00115,0.00004,,0.99997,0.96771,0.03122,0.00101,0.00003,,0.99998,0.97295,0.02630,0.00071,0.00002,,1.00000,0.99270,0.00725,0.00005,0.00000,,1.00000,0.99639,0.00360
"(50,1/4)",99997,79306,3,0.79333,,83833,41813,20919,10671,7101,5225,895,2624,46,1242,3,699,0,320,0,150,0,77,0,53,0,24,0,11,0,4,0,1,0,,95898,64004,21173,7127,2632,2429,106,759,1,279,0,78,0,35,0,8,0,5,0,,99150,79329,15873,3180,688,608,5,134,0,21,0,3,0,,99687,85464,12249,1693,276,237,1,32,0,12,0,,99929,90943,8162,746,64,74,0,3,0,,99954,92126,7245,533,43,43,0,,99980,94004,5630,330,19,15,0,,99989,94721,5018,237,10,13,0,,99998,95718,4104,166,2,9,0,,99993,96468,3391,132,7,,99998,96776,3130,88,2,,99998,97360,2564,72,2,,100000,99272,723,5,0,,100000,99641,357
,"[0.9999, 1.0000]","[0.7898, 0.7964]","[-0.0000, 0.0001]",,,"[0.8353, 0.8413]","[0.4141, 0.4221]","[0.2059, 0.2125]","[0.1042, 0.1092]","[0.0689, 0.0731]","[0.0504, 0.0541]","[0.0082, 0.0097]","[0.0249, 0.0275]","[0.0003, 0.0006]","[0.0115, 0.0133]","[-0.0000, 0.0001]","[0.0063, 0.0077]","[0.0000, 0.0000]","[0.0027, 0.0037]","[0.0000, 0.0000]","[0.0012, 0.0018]","[0.0000, 0.0000]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9574, 0.9606]","[0.6361, 0.6439]","[0.2084, 0.2151]","[0.0692, 0.0734]","[0.0250, 0.0276]","[0.0230, 0.0255]","[0.0008, 0.0013]","[0.0069, 0.0083]","[-0.0000, 0.0000]","[0.0024, 0.0032]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9908, 0.9922]","[0.7900, 0.7966]","[0.1558, 0.1617]","[0.0304, 0.0332]","[0.0062, 0.0076]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9964, 0.9973]","[0.8518, 0.8575]","[0.1198, 0.1252]","[0.0159, 0.0180]","[0.0023, 0.0032]","[0.0020, 0.0028]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9071, 0.9118]","[0.0794, 0.0839]","[0.0068, 0.0082]","[0.0004, 0.0008]","[0.0005, 0.0010]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9191, 0.9235]","[0.0703, 0.0746]","[0.0047, 0.0059]","[0.0003, 0.0006]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9381, 0.9420]","[0.0544, 0.0582]","[0.0028, 0.0038]","[0.0001, 0.0003]","[0.0001, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9454, 0.9490]","[0.0484, 0.0520]","[0.0020, 0.0028]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9555, 0.9588]","[0.0394, 0.0427]","[0.0013, 0.0020]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9632, 0.9662]","[0.0324, 0.0354]","[0.0010, 0.0016]","[0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9663, 0.9692]","[0.0299, 0.0327]","[0.0006, 0.0011]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9723, 0.9749]","[0.0244, 0.0269]","[0.0005, 0.0009]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9920, 0.9934]","[0.0065, 0.0079]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,1/4)",100000,79331,0,0.79293,,83822,41978,20914,10609,6957,5172,907,2617,60,1233,0,663,0,336,0,153,0,73,0,42,0,14,0,10,0,2,0,0,0,,95839,64009,21124,7180,2654,2346,117,777,2,268,0,95,0,25,0,9,0,3,0,,99169,79646,15659,3087,676,607,4,134,0,29,0,6,0,,99697,85698,12052,1666,259,237,0,39,0,5,0,,99941,90842,8260,760,58,70,0,9,0,,99952,92283,7087,525,48,53,0,,99970,94081,5557,314,28,17,0,,99992,94811,4899,268,8,14,0,,99986,95712,4087,176,14,10,0,,99996,96471,3388,132,4,,99997,96733,3170,90,3,,100000,97283,2644,72,0,,100000,99309,689,2,0,,100000,99627,372
,"[1.0000, 1.0000]","[0.7900, 0.7966]","[0.0000, 0.0000]",,,"[0.8352, 0.8412]","[0.4158, 0.4238]","[0.2058, 0.2125]","[0.1036, 0.1086]","[0.0675, 0.0716]","[0.0499, 0.0535]","[0.0083, 0.0098]","[0.0249, 0.0275]","[0.0004, 0.0008]","[0.0114, 0.0132]","[0.0000, 0.0000]","[0.0060, 0.0073]","[0.0000, 0.0000]","[0.0029, 0.0038]","[0.0000, 0.0000]","[0.0012, 0.0018]","[0.0000, 0.0000]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9568, 0.9600]","[0.6362, 0.6440]","[0.2079, 0.2146]","[0.0697, 0.0739]","[0.0252, 0.0278]","[0.0222, 0.0247]","[0.0009, 0.0014]","[0.0071, 0.0085]","[-0.0000, 0.0001]","[0.0023, 0.0031]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9910, 0.9924]","[0.7932, 0.7997]","[0.1536, 0.1596]","[0.0295, 0.0323]","[0.0061, 0.0074]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8541, 0.8598]","[0.1179, 0.1232]","[0.0156, 0.0177]","[0.0022, 0.0030]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.9061, 0.9108]","[0.0804, 0.0848]","[0.0069, 0.0083]","[0.0004, 0.0008]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9207, 0.9250]","[0.0688, 0.0730]","[0.0047, 0.0058]","[0.0003, 0.0007]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9996, 0.9998]","[0.9389, 0.9427]","[0.0537, 0.0574]","[0.0027, 0.0036]","[0.0001, 0.0004]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9463, 0.9499]","[0.0472, 0.0507]","[0.0023, 0.0031]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9555, 0.9588]","[0.0393, 0.0425]","[0.0014, 0.0021]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9632, 0.9662]","[0.0324, 0.0354]","[0.0010, 0.0016]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9659, 0.9688]","[0.0303, 0.0331]","[0.0007, 0.0011]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9715, 0.9742]","[0.0251, 0.0277]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9924, 0.9938]","[0.0062, 0.0076]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,1/3)",100000,79235,0,0.79263,,83784,41892,20951,10334,7017,5281,853,2615,67,1407,0,680,0,303,0,159,0,78,0,48,0,25,0,7,0,3,0,0,0,,95854,63838,21348,7102,2672,2398,94,790,1,257,0,83,0,22,0,11,0,4,0,,99157,79270,15981,3135,673,600,7,138,0,29,0,1,0,,99703,85425,12178,1812,262,251,1,30,0,6,0,,99920,90632,8437,784,73,62,0,5,0,,99956,92252,7112,552,41,38,0,,99981,93997,5633,334,19,16,0,,99990,94680,5003,290,10,17,0,,99990,95730,4079,168,10,12,0,,99997,96610,3265,118,3,,99998,96691,3208,95,2,,99999,97285,2610,102,1,,100000,99245,751,4,0,,100000,99642,357
,"[1.0000, 1.0000]","[0.7890, 0.7957]","[0.0000, 0.0000]",,,"[0.8348, 0.8408]","[0.4149, 0.4229]","[0.2062, 0.2128]","[0.1009, 0.1058]","[0.0681, 0.0723]","[0.0510, 0.0546]","[0.0078, 0.0093]","[0.0249, 0.0274]","[0.0005, 0.0009]","[0.0131, 0.0150]","[0.0000, 0.0000]","[0.0061, 0.0075]","[0.0000, 0.0000]","[0.0026, 0.0035]","[0.0000, 0.0000]","[0.0013, 0.0019]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9569, 0.9602]","[0.6345, 0.6423]","[0.2101, 0.2168]","[0.0689, 0.0731]","[0.0254, 0.0280]","[0.0227, 0.0252]","[0.0007, 0.0012]","[0.0072, 0.0086]","[-0.0000, 0.0000]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9908, 0.9923]","[0.7894, 0.7960]","[0.1568, 0.1628]","[0.0299, 0.0328]","[0.0061, 0.0074]","[0.0054, 0.0066]","[0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9966, 0.9975]","[0.8514, 0.8571]","[0.1191, 0.1244]","[0.0170, 0.0192]","[0.0022, 0.0030]","[0.0021, 0.0029]","[-0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9994]","[0.9039, 0.9087]","[0.0821, 0.0866]","[0.0071, 0.0086]","[0.0005, 0.0009]","[0.0004, 0.0008]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9203, 0.9247]","[0.0690, 0.0732]","[0.0049, 0.0061]","[0.0002, 0.0006]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9380, 0.9419]","[0.0545, 0.0582]","[0.0029, 0.0038]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9450, 0.9486]","[0.0483, 0.0518]","[0.0025, 0.0033]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9557, 0.9589]","[0.0392, 0.0424]","[0.0013, 0.0020]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9646, 0.9676]","[0.0312, 0.0341]","[0.0009, 0.0015]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9655, 0.9684]","[0.0306, 0.0335]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9715, 0.9742]","[0.0248, 0.0274]","[0.0008, 0.0013]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9917, 0.9932]","[0.0068, 0.0082]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,1/3)",100000,79206,0,0.79243,,83797,41855,20937,10546,6987,5253,884,2579,69,1323,1,633,0,326,0,170,0,84,0,46,0,17,0,20,0,7,0,1,0,,95883,63802,21559,6958,2648,2356,95,819,1,253,0,90,0,32,0,7,0,5,0,,99139,79274,15904,3185,700,623,7,124,0,23,0,6,0,,99694,85608,12058,1741,269,244,0,39,0,4,0,,99902,90793,8210,821,90,69,0,6,0,,99943,92270,7106,525,51,39,0,,99978,93996,5615,342,18,24,0,,99981,94642,5066,263,19,9,0,,99993,95659,4139,187,7,7,0,,99997,96582,3301,108,3,,99994,96778,3124,89,6,,99999,97339,2585,74,1,,100000,99273,721,6,0,,100000,99637,361
,"[1.0000, 1.0000]","[0.7888, 0.7954]","[0.0000, 0.0000]",,,"[0.8350, 0.8410]","[0.4145, 0.4226]","[0.2061, 0.2127]","[0.1030, 0.1080]","[0.0678, 0.0719]","[0.0507, 0.0543]","[0.0081, 0.0096]","[0.0245, 0.0271]","[0.0005, 0.0009]","[0.0123, 0.0142]","[-0.0000, 0.0000]","[0.0057, 0.0070]","[0.0000, 0.0000]","[0.0028, 0.0037]","[0.0000, 0.0000]","[0.0014, 0.0020]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9572, 0.9604]","[0.6341, 0.6419]","[0.2122, 0.2189]","[0.0675, 0.0717]","[0.0252, 0.0278]","[0.0223, 0.0248]","[0.0007, 0.0012]","[0.0075, 0.0089]","[-0.0000, 0.0000]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0007, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9906, 0.9921]","[0.7894, 0.7960]","[0.1561, 0.1620]","[0.0304, 0.0333]","[0.0063, 0.0077]","[0.0056, 0.0069]","[0.0000, 0.0001]","[0.0010, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8532, 0.8589]","[0.1179, 0.1232]","[0.0163, 0.0185]","[0.0023, 0.0031]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9988, 0.9993]","[0.9056, 0.9103]","[0.0799, 0.0843]","[0.0075, 0.0089]","[0.0007, 0.0011]","[0.0005, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.9205, 0.9249]","[0.0690, 0.0732]","[0.0047, 0.0058]","[0.0003, 0.0007]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9380, 0.9419]","[0.0543, 0.0580]","[0.0029, 0.0039]","[0.0001, 0.0003]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9446, 0.9483]","[0.0489, 0.0524]","[0.0022, 0.0030]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9549, 0.9582]","[0.0398, 0.0430]","[0.0015, 0.0022]","[0.0000, 0.0001]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9643, 0.9673]","[0.0316, 0.0345]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9663, 0.9692]","[0.0298, 0.0327]","[0.0006, 0.0011]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9721, 0.9747]","[0.0246, 0.0271]","[0.0005, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9920, 0.9934]","[0.0065, 0.0079]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,1/2)",100000,79239,0,0.79263,,83805,41919,20887,10421,7097,5242,832,2652,52,1381,1,633,0,341,0,160,0,84,0,45,0,22,0,6,0,5,0,6,0,,95846,63672,21608,7039,2686,2358,101,759,0,264,0,110,0,30,0,3,0,2,0,,99169,79226,15979,3126,657,682,3,123,0,27,0,5,0,,99696,85434,12229,1742,254,247,1,39,0,5,0,,99929,90892,8210,760,66,65,0,2,0,,99940,92257,7094,552,53,35,0,,99975,94090,5532,326,22,27,0,,99991,94718,5010,252,8,11,0,,99990,95665,4127,190,10,8,0,,99991,96555,3315,117,9,,99994,96769,3134,89,6,,99999,97323,2594,79,1,,100000,99286,706,8,0,,100000,99670,328
,"[1.0000, 1.0000]","[0.7891, 0.7957]","[0.0000, 0.0000]",,,"[0.8350, 0.8411]","[0.4152, 0.4232]","[0.2056, 0.2122]","[0.1017, 0.1067]","[0.0689, 0.0731]","[0.0506, 0.0542]","[0.0076, 0.0091]","[0.0252, 0.0278]","[0.0003, 0.0007]","[0.0129, 0.0148]","[-0.0000, 0.0000]","[0.0057, 0.0070]","[0.0000, 0.0000]","[0.0029, 0.0039]","[0.0000, 0.0000]","[0.0013, 0.0019]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9568, 0.9601]","[0.6328, 0.6406]","[0.2127, 0.2194]","[0.0683, 0.0725]","[0.0255, 0.0282]","[0.0223, 0.0248]","[0.0008, 0.0013]","[0.0069, 0.0083]","[0.0000, 0.0000]","[0.0022, 0.0031]","[0.0000, 0.0000]","[0.0008, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9910, 0.9924]","[0.7890, 0.7956]","[0.1568, 0.1628]","[0.0298, 0.0327]","[0.0059, 0.0072]","[0.0061, 0.0075]","[-0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8515, 0.8572]","[0.1196, 0.1250]","[0.0164, 0.0185]","[0.0021, 0.0029]","[0.0021, 0.0029]","[-0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9066, 0.9113]","[0.0799, 0.0843]","[0.0069, 0.0083]","[0.0005, 0.0009]","[0.0004, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.9204, 0.9247]","[0.0688, 0.0730]","[0.0049, 0.0061]","[0.0003, 0.0007]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9390, 0.9428]","[0.0535, 0.0572]","[0.0028, 0.0037]","[0.0001, 0.0003]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9454, 0.9490]","[0.0483, 0.0519]","[0.0021, 0.0029]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9550, 0.9583]","[0.0396, 0.0429]","[0.0015, 0.0023]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9641, 0.9670]","[0.0317, 0.0346]","[0.0009, 0.0014]","[0.0000, 0.0002]",,"[0.9999, 1.0000]","[0.9662, 0.9691]","[0.0299, 0.0328]","[0.0006, 0.0011]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9719, 0.9745]","[0.0246, 0.0272]","[0.0006, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9922, 0.9935]","[0.0064, 0.0077]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9962, 0.9972]","[0.0028, 0.0037]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,1/2)",100000,79325,0,0.79287,,83786,41892,20900,10422,7003,5294,842,2618,61,1358,2,664,0,330,0,152,0,80,0,40,0,17,0,10,0,2,0,2,0,,95889,63973,21488,7000,2615,2273,85,771,0,239,0,114,0,23,0,2,0,3,0,,99125,79452,15568,3273,697,661,4,134,0,32,0,4,0,,99707,85421,12254,1767,244,226,1,36,0,3,0,,99948,90818,8292,753,49,75,0,9,0,,99962,92294,7137,484,37,44,0,,99968,94012,5582,355,29,18,0,,99990,94671,5025,274,9,20,0,,99994,95661,4134,191,5,7,0,,99997,96536,3353,104,3,,99994,96754,3146,92,6,,99998,97301,2618,78,2,,100000,99246,752,2,0,,100000,99648,352
,"[1.0000, 1.0000]","[0.7900, 0.7965]","[0.0000, 0.0000]",,,"[0.8349, 0.8409]","[0.4149, 0.4229]","[0.2057, 0.2123]","[0.1017, 0.1067]","[0.0680, 0.0721]","[0.0511, 0.0548]","[0.0077, 0.0092]","[0.0249, 0.0275]","[0.0004, 0.0008]","[0.0126, 0.0145]","[-0.0000, 0.0001]","[0.0060, 0.0073]","[0.0000, 0.0000]","[0.0028, 0.0038]","[0.0000, 0.0000]","[0.0012, 0.0018]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9573, 0.9605]","[0.6358, 0.6436]","[0.2115, 0.2182]","[0.0679, 0.0721]","[0.0249, 0.0274]","[0.0215, 0.0239]","[0.0006, 0.0011]","[0.0070, 0.0084]","[0.0000, 0.0000]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0009, 0.0014]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9905, 0.9920]","[0.7912, 0.7978]","[0.1527, 0.1586]","[0.0313, 0.0342]","[0.0063, 0.0076]","[0.0059, 0.0073]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9966, 0.9975]","[0.8513, 0.8571]","[0.1199, 0.1252]","[0.0166, 0.0187]","[0.0020, 0.0028]","[0.0019, 0.0026]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9058, 0.9105]","[0.0807, 0.0852]","[0.0068, 0.0082]","[0.0003, 0.0007]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.9208, 0.9251]","[0.0693, 0.0735]","[0.0043, 0.0054]","[0.0002, 0.0005]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.9382, 0.9421]","[0.0540, 0.0577]","[0.0031, 0.0040]","[0.0002, 0.0004]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9449, 0.9485]","[0.0485, 0.0520]","[0.0023, 0.0032]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9550, 0.9583]","[0.0397, 0.0430]","[0.0016, 0.0023]","[-0.0000, 0.0001]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9639, 0.9668]","[0.0321, 0.0350]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9661, 0.9690]","[0.0300, 0.0329]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9717, 0.9743]","[0.0249, 0.0275]","[0.0006, 0.0010]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9918, 0.9932]","[0.0068, 0.0082]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9960, 0.9970]","[0.0030, 0.0040]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,


==> anc/gnr.py <==
#!/usr/bin/env python3

# Copyright (c) 2024 Bhishan Jacelon, Igor Khavkine
#
# Distributed under the "MIT License":
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

import networkx as nx
import matplotlib.pyplot as plt
import numpy as np
import random
import csv
import scipy.stats as stats
from sympy import Matrix
from sympy.ntheory import multiplicity
from cypari import pari
from math import floor, log, sqrt

# Allocate 1GB of memory right away, to avoid errors from Pari.
# Only relevant for larger graphs. Increase if necessary
pari.allocatemem(1024*1000*1000)

def randompairing(n):
    """ Returns a random pairing of the integers 0 to n-1 """
    lst = list(range(n))
    random.shuffle(lst)
    return [(lst[i], lst[i+1]) for i in range(0, n, 2)]

def random_regular_multigraph(n, r):
    """ Computes r random pairings and returns their concatenation """
    edges = []
    for _ in range(r):
        edges += randompairing(n)
    return edges

def pSylow(l, p):
    """Computes the Sylow p-subgroup associated to le"""
    return [0 if e == 0 else multiplicity(p,e) for e in l]

def print_orbit(p, kmaxp, uorbit):
        print("p =", p, ", kmax =", kmaxp)
        for k in range (1,kmaxp+1):
            if k in uorbit:
                for j in range(uorbit[k]): print('*',end='')
                for j in range(uorbit[k],k): print('0',end='')
            print()

def unit_orbit(l, u):
    """Compute the automorphism orbit of u in the cokernel of the
    Smith normal form with diagonal l (assume no 0s in l).
    Returns double dictionary p_uorbit, so that p_uorbit[p][k], for each
    prime p gives the position of the least significant non-zero base-p digit
    of u in each Z/(p^k) block. Position 1 is the most significant digit,
    position 2 is the next most significant digit, etc."""
    # Get the prime factors and multiplicities for the elements of l.
    # All the distinct primes should already be present in l[0],
    # and the multiplicities should decrease in l[i] with increasing i.
    pk = pari.factor(l[0])
    ps = [int(p) for p in pk[0]]
    kmax = [int(k) for k in pk[1]]
    kmax = {ps[i]: kmax[i] for i in range(len(ps))}
    # For each prime p and each u[i] and multiplicity k[i], record whether 
    # a given base-p digit of u[i] (mod p^k[i]) is zero or non-zero
    p_udigits = {}
    for p in ps:
        p_udigits[p] = {}
        udigits = p_udigits[p]
        ks = [multiplicity(p,e) for e in l]
        for k in ks:
            if k != 0 and not (k in udigits):
                # Initialize digit data, assuming all 0s.
                udigits[k] = [False]*k
        for i in range(len(l)):
            # Compute p-adic digits, padd / truncate digits to right length.
            ds = [int(d) for d in pari.digits(u[i], p)]
            k = ks[i]
            if len(ds) < k:
                ds = [0]*(k-len(ds)) + ds
            else:
                ds = ds[-k:]
            # Find least-significant non-zero digit position, -1 if none.
            zds = [j for j in range(k-1,-1, -1) if ds[j] != 0]
            if zds:
                j = zds[0]
            else:
                j = -1
            # Set all digits it dominates in partial order to True:
            #  (kk,jj)<=(k,j) if (kk>=k and jj<=j) or (kk<k and jj-kk<=j-k)
            for kk in udigits:
                if kk >= k:
                    for jj in range(j+1): udigits[kk][jj] = True
                else:
                    for jj in range(j-(k-kk)+1): udigits[kk][jj] = True
    # Compute orbit signatures.
    p_uorbit = {}
    for p in ps:
        uorbit = {}
        udigits = p_udigits[p]
        # For each k, record the number of leading True's in udigits[k].
        for k in range(1,kmax[p]+1):
            if k in udigits:
                try:
                    uorbit[k] = udigits[k].index(False)
                except:
                    uorbit[k] = k
        # Print orbit
        print_orbit(p,kmax[p],uorbit)
        p_uorbit[p] = uorbit
    return p_uorbit

def mainoutput(n, r, m=1000, alpha=0.01, k=0, nodisplay=False):
    """Computes the K-theory of random regular graph C*-algebras"""

    det_values = []  # List to store 'Det(I-A)' values

    with open(f'regular_n={n}_r={r}_m={m}_alpha={alpha}.csv', mode='w', newline='') as output_file:

        # Create column headers for csv file
        headers = ['Graph', 'Connected', 'Rank(K_1)', 'Tor(K_0)', 'Det(I-A)', 'Full shift', 'Cuntz polygon', 'Cuntz algebra']
                    
        csv_writer = csv.DictWriter(output_file, fieldnames=headers)
        csv_writer.writeheader()

        # Keep track of column totals
        column_totals = {header: 0 for header in headers if header != 'Graph'}

        for i in range(m):
            
            g = random_regular_multigraph(n, r)

            # Check if g is connected and plot the first graph
            if not nx.is_connected(nx.Graph(g)):
                print(f"Graph {i+1} is Disconnected")
                connected = 0
            else:
                print(f"Graph {i+1} is Connected")
                connected = 1

            column_totals['Connected'] += connected

            if i == k and not nodisplay: # Optionally skip graph display.
                G = nx.Graph(g)
                pos = nx.circular_layout(G)
                # Add edge labels
                edge_labels = {}
                adj_mat = np.zeros((n, n), dtype=int)
                for (a,b) in g:
                    adj_mat[a,b] += 1
                    adj_mat[b,a] += 1

                for a in range(n):
                  for b in range(a+1,n):
                    count = adj_mat[a,b]
                    if count > 1:
                        edge_labels[a,b] = str(count)

                plt.figure()
                plt.title(f"Random Regular Graph (n={n}, r={r})")
                nx.draw(G, pos, with_labels=True)
                nx.draw_networkx_edge_labels(G, pos, edge_labels=edge_labels)
                plt.show()

            # Compute K_0 and K_1

            pv_mat = -np.eye(n, dtype=int)
            for (a,b) in g:
                pv_mat[a,b] += 1
                pv_mat[b,a] += 1

            # Convert pv_mat to pari input, then compute its smith normal form
            mat = pari.matrix(n,n, pv_mat.flatten())
            # Compute the matrix determinant.
            dt = pari.matdet(mat)

            if dt != 0:
                # If the matrix is non-degenerate, this method
                # seems to be faster for larger denser graphs.
                #full_snf = pari.matsnf(pari.mathnfmod(mat,dt), 1)
                full_snf = pari.matsnf(pari.mathnf(mat), 1)
            else:
                # If the matrix is non-degenerate, compute snf directly.
                full_snf = pari.matsnf(mat, 1)
            # We computed the SNF form UMV = D. Now store the matrices D and U.
            snf = full_snf[2]
            snfu = full_snf[0]

            le1 = [abs(snf[i, i]) for i in range(n)]

            # K_1 is the torsion free part of K_0
            k1 = sum(1 for e in le1 if e==0)

            # Remove 0s (which are remembered by k1) and 1s (which do not contribute to the cokernel)
            le = [e for e in le1 if e!=1 and e!=0]

            # Check whether K_0 is cyclic and tally the results

            cyclic = int(len(le)<=1)
            
            column_totals['Tor(K_0)'] += cyclic

            column_totals['Rank(K_1)'] += k1

            # Check whether det(I-A)=(-1)^n*det(A-I) is positive and tally the results
            det = dt * ((-1) ** n)
            shift = int(det<0 and len(le)<=1)
            column_totals['Det(I-A)'] += int((det < 0))

            column_totals['Full shift'] += shift

            # Add det value to the list
            det_values.append(float(det))

            # Tally instances of exact isomorphism to a Cuntz polygon, via the class of the unit.

            exact = 0

            if dt != 0:
                if len(le) == 0:
                    exact += 1
                else:
                    # Internally Pari stores matrices as lists of columns, so to
                    # get to the first row, we need to transpose the matrix first.
                    utranspose = snfu.mattranspose()
                    vector1 = pari.vector(n,[1] * n)
                    unit = vector1 * utranspose
                    
                    print("Class of unit: ", unit)
                    print("Orbit of unit:")
                    orbit_unit = unit_orbit(le,unit)
                    
                    polygon_unit = [1] * len(le)
                    print("Orbit of polygon_unit:")
                    orbit_polygon_unit = unit_orbit(le,polygon_unit)

                    exact += int((orbit_unit == orbit_polygon_unit))

            column_totals['Cuntz polygon'] += exact

            # Tally instances of exact isomorphism to a Cuntz algebra, via the class of the unit.

            cuntz = exact & cyclic

            column_totals['Cuntz algebra'] += cuntz

            print("Tor(K_0): ", le)
            print("Rank(K_1): ", k1)

            row = {'Graph': i + 1, 'Connected': connected, 'Rank(K_1)': k1, 'Tor(K_0)': le, 'Det(I-A)': det, 'Full shift': shift, 'Cuntz polygon': exact, 'Cuntz algebra': cuntz}

            print()

            csv_writer.writerow(row)
            
        csv_writer.writerow(column_totals)

        # Compute 100(1-alpha)% confidence intervals using the normal distribution
        confidence_intervals = {header: 0 for header in headers if header != 'Graph'}
        for header, value in column_totals.items():
            p = value / m
            var = p * (1 - p) / m
            z = stats.norm.ppf(1 - alpha / 2)
            margin = z * sqrt(var)
            lower_bound = p - margin
            upper_bound = p + margin
            interval = f"[{lower_bound:.4f}, {upper_bound:.4f}]"
            confidence_intervals[header] = interval

        csv_writer.writerow(confidence_intervals)

    # Create and save histogram as a PDF
    plt.figure()
    plt.hist(det_values, bins=30, edgecolor='black')
    plt.title(f'Det(I-Adjacency(G_n={n}_r={r}))')
    plt.xlabel('Det(I-A)')
    plt.ylabel(f'Frequency (m={m})')

    # Calculate summary statistics
    median = np.median(det_values)
    mean = np.mean(det_values)
    std_dev = np.std(det_values)

    # Add legend with summary statistics
    summary_stats = f'Median {median:.2e}\nMean {mean:.2e}\nStd. Dev. {std_dev:.2e}'
    plt.text(0.95, 0.9,
        summary_stats,
        horizontalalignment='right',
        verticalalignment='center',
        transform=plt.gca().transAxes,
        bbox=dict(facecolor='white', alpha=0.5))
    
    plt.savefig(f'det_histogram_G_n={n}_r={r}.pdf')
    plt.close()

##    # Create box-and-whisker plot
##    plt.boxplot(det_values)
##    plt.xlabel('Values')
##    plt.ylabel('Det Values')
##    plt.title('Box-and-Whisker Plot of Det Values')

# Command line invocation
if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description="Compute the K-theory of random regular graph C*-algebras")
    parser.add_argument('--nodisplay', action="store_true", help="Skip displaying a sample graph")
    parser.add_argument("n", type=int, help="Number of graph vertices (even number larger than 2)")
    parser.add_argument("r", type=int, help="Common degree of all vertices (number between 3 and n)")
    parser.add_argument("-m", type=int, default=1000, help="Number of times to repeat the calculation")
    parser.add_argument("-alpha", type=float, default=0.01, help="Significance level")
    args = parser.parse_args()
    mainoutput(args.n, args.r, args.m, args.alpha, nodisplay=args.nodisplay)



==> anc/gnr_summary.csv <==
"(n,r)",Connected,Rank(K_1),Tor(K_0),Det,Full Shift,Exact,Cuntz
"(∞,r)",m−O(1/n),o(1),0.39676,,,0.00000,0.00000
"(50,3)",98948,599,36426,54553,20003,0,0
,"[0.9886, 0.9903]","[0.0054, 0.0066]","[0.3603, 0.3682]","[0.5415, 0.5496]","[0.1968, 0.2033]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(100,3)",99495,65,38335,55987,21448,0,0
,"[0.9944, 0.9955]","[0.0004, 0.0009]","[0.3794, 0.3873]","[0.5558, 0.5639]","[0.2111, 0.2178]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(50,4)",99976,3,26021,37813,9724,0,0
,"[0.9996, 0.9999]","[-0.0000, 0.0001]","[0.2566, 0.2638]","[0.3742, 0.3821]","[0.0948, 0.0997]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(100,4)",99989,0,26361,41056,10832,0,0
,"[0.9998, 1.0000]","[0.0000, 0.0000]","[0.2600, 0.2672]","[0.4066, 0.4146]","[0.1058, 0.1109]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(50,5)",100000,0,39582,48951,19477,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3918, 0.3998]","[0.4854, 0.4936]","[0.1915, 0.1980]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(100,5)",100000,0,39611,58341,23108,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3921, 0.4001]","[0.5794, 0.5874]","[0.2276, 0.2345]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(50,6)",100000,0,31707,60460,19177,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3133, 0.3209]","[0.6006, 0.6086]","[0.1886, 0.1950]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(100,6)",100000,0,31373,41669,13153,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3100, 0.3175]","[0.4127, 0.4207]","[0.1288, 0.1343]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(50,7)",100000,0,26406,60128,15835,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.2605, 0.2677]","[0.5973, 0.6053]","[0.1554, 0.1613]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(100,7)",100000,0,26325,52379,13864,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.2597, 0.2668]","[0.5197, 0.5279]","[0.1358, 0.1415]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(50,8)",100000,0,34175,53476,18350,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3379, 0.3456]","[0.5307, 0.5388]","[0.1803, 0.1867]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(100,8)",100000,0,34067,57153,19529,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3368, 0.3445]","[0.5675, 0.5756]","[0.1921, 0.1985]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(50,9)",100000,0,39651,46283,18400,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3925, 0.4005]","[0.4588, 0.4669]","[0.1808, 0.1872]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,
"(100,9)",100000,0,39401,47150,18616,0,0
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.3900, 0.3980]","[0.4674, 0.4756]","[0.1830, 0.1893]","[0.0000, 0.0000]","[0.0000, 0.0000]"
,,,,,,,


==> anc/gnr_sylow.csv <==
"(n,r)",Connected,Tor(K_0) cyclic,Rank(K_1) > 0,All cyclic,,2-cyclic,2-Sylow = 0,2-Sylow = Z/2Z,2-Sylow = Z/(2^2Z),2-Sylow = (Z/2Z)^2,2-Sylow = Z/(2^3Z),2-Sylow = (Z/2Z)^3,2-Sylow = Z/(2^4Z),2-Sylow = (Z/2Z)^4,2-Sylow = Z/(2^5Z),2-Sylow = (Z/2Z)^5,2-Sylow = Z/(2^6Z),2-Sylow = (Z/2Z)^6,2-Sylow = Z/(2^7Z),2-Sylow = (Z/2Z)^7,2-Sylow = Z/(2^8Z),2-Sylow = (Z/2Z)^8,2-Sylow = Z/(2^9Z),2-Sylow = (Z/2Z)^9,2-Sylow = Z/(2^10Z),2-Sylow = (Z/2Z)^10,2-Sylow = Z/(2^11Z),2-Sylow = (Z/2Z)^11,2-Sylow = Z/(2^12Z),2-Sylow = (Z/2Z)^12,2-Sylow = Z/(2^13Z),2-Sylow = (Z/2Z)^13,2-Sylow = Z/(2^14Z),2-Sylow = (Z/2Z)^14,,3-cyclic,3-Sylow = 0,3-Sylow = Z/3Z,3-Sylow = Z/(3^2Z),3-Sylow = (Z/3Z)^2,3-Sylow = Z/(3^3Z),3-Sylow = (Z/3Z)^3,3-Sylow = Z/(3^4Z),3-Sylow = (Z/3Z)^4,3-Sylow = Z/(3^5Z),3-Sylow = (Z/3Z)^5,3-Sylow = Z/(3^6Z),3-Sylow = (Z/3Z)^6,3-Sylow = Z/(3^7Z),3-Sylow = (Z/3Z)^7,3-Sylow = Z/(3^8Z),3-Sylow = (Z/3Z)^8,3-Sylow = Z/(3^9Z),3-Sylow = (Z/3Z)^9,,5-cyclic,5-Sylow = 0,5-Sylow = Z/5Z,5-Sylow = Z/(5^2Z),5-Sylow = (Z/5Z)^2,5-Sylow = Z/(5^3Z),5-Sylow = (Z/5Z)^3,5-Sylow = Z/(5^4Z),5-Sylow = (Z/5Z)^4,5-Sylow = Z/(5^5Z),5-Sylow = (Z/5Z)^5,5-Sylow = Z/(5^6Z),5-Sylow = (Z/5Z)^6,,7-cyclic,7-Sylow = 0,7-Sylow = Z/7Z,7-Sylow = Z/(7^2Z),7-Sylow = (Z/7Z)^2,7-Sylow = Z/(7^3Z),7-Sylow = (Z/7Z)^3,7-Sylow = Z/(7^4Z),7-Sylow = (Z/7Z)^4,7-Sylow = Z/(7^5Z),7-Sylow = (Z/7Z)^5,,11-cyclic,11-Sylow = 0,11-Sylow = Z/11Z,11-Sylow = Z/(11^2Z),11-Sylow = (Z/11Z)^2,11-Sylow = Z/(11^3Z),11-Sylow = (Z/11Z)^3,11-Sylow = Z/(11^4Z),11-Sylow = (Z/11Z)^4,,13-cyclic,13-Sylow = 0,13-Sylow = Z/13Z,13-Sylow = Z/(13^2Z),13-Sylow = (Z/13Z)^2,13-Sylow = Z/(13^3Z),13-Sylow = (Z/13Z)^3,,17-cyclic,17-Sylow = 0,17-Sylow = Z/17Z,17-Sylow = Z/(17^2Z),17-Sylow = (Z/17Z)^2,17-Sylow = Z/(17^3Z),17-Sylow = (Z/17Z)^3,,19-cyclic,19-Sylow = 0,19-Sylow = Z/19Z,19-Sylow = Z/(19^2Z),19-Sylow = (Z/19Z)^2,19-Sylow = Z/(19^3Z),19-Sylow = (Z/19Z)^3,,23-cyclic,23-Sylow = 0,23-Sylow = Z/23Z,23-Sylow = Z/(23^2Z),23-Sylow = (Z/23Z)^2,23-Sylow = Z/(23^3Z),23-Sylow = (Z/23Z)^3,,29-cyclic,29-Sylow = 0,29-Sylow = Z/29Z,29-Sylow = Z/(29^2Z),29-Sylow = (Z/29Z)^2,,31-cyclic,31-Sylow = 0,31-Sylow = Z/31Z,31-Sylow = Z/(31^2Z),31-Sylow = (Z/31Z)^2,,37-cyclic,37-Sylow = 0,37-Sylow = Z/37Z,37-Sylow = Z/(37^2Z),37-Sylow = (Z/37Z)^2,,137-cyclic,137-Sylow = 0,137-Sylow = Z/137Z,137-Sylow = Z/(137^2Z),137-Sylow = (Z/137Z)^2,,277-cyclic,277-Sylow = 0,277-Sylow = Z/277Z
"(∞,r)",m−O(1/n),0.39676,o(1),,,0.41942,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.95851,0.63900,0.21300,0.07100,0.02663,0.02367,0.00099,0.00789,0.00001,0.00263,0.00000,0.00088,0.00000,0.00029,0.00000,0.00010,0.00000,0.00003,0.00000,,0.99167,0.79334,0.15867,0.03173,0.00661,0.00635,0.00005,0.00127,0.00000,0.00025,0.00000,0.00005,0.00000,,0.99702,0.85459,0.12208,0.01744,0.00254,0.00249,0.00001,0.00036,0.00000,0.00005,0.00000,,0.99924,0.90840,0.08258,0.00751,0.00069,0.00068,0.00000,0.00006,0.00000,,0.99954,0.92265,0.07097,0.00546,0.00042,0.00042,0.00000,,0.99980,0.94098,0.05535,0.00326,0.00019,0.00019,0.00000,,0.99985,0.94723,0.04985,0.00262,0.00014,0.00014,0.00000,,0.99992,0.95644,0.04158,0.00181,0.00008,0.00008,0.00000,,0.99996,0.96548,0.03329,0.00115,0.00004,,0.99997,0.96771,0.03122,0.00101,0.00003,,0.99998,0.97295,0.02630,0.00071,0.00002,,1.00000,0.99270,0.00725,0.00005,0.00000,,1.00000,0.99639,0.00360
"(10,3)",92292,57791,49154,0.56148,,57791,21406,0,14413,3173,19386,0,2586,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,97538,81909,12265,3364,2462,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,100000,89744,10256,0,0,0,0,0,0,0,0,0,0,,99610,96427,3183,0,390,0,0,0,0,0,0,,100000,98711,1289,0,0,0,0,0,0,,100000,100000,0,0,0,0,0,,100000,100000,0,0,0,0,0,,100000,100000,0,0,0,0,0,,100000,100000,0,0,0,0,0,,100000,100000,0,0,0,,100000,100000,0,0,0,,100000,100000,0,0,0,,100000,100000,0,0,0,,100000,100000,0
,"[0.9207, 0.9251]","[0.5739, 0.5819]","[0.4875, 0.4956]",,,"[0.5739, 0.5819]","[0.2107, 0.2174]","[0.0000, 0.0000]","[0.1413, 0.1470]","[0.0303, 0.0332]","[0.1906, 0.1971]","[0.0000, 0.0000]","[0.0246, 0.0272]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9741, 0.9766]","[0.8160, 0.8222]","[0.1200, 0.1253]","[0.0322, 0.0351]","[0.0234, 0.0259]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.8950, 0.8999]","[0.1001, 0.1050]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9956, 0.9966]","[0.9628, 0.9658]","[0.0304, 0.0333]","[0.0000, 0.0000]","[0.0034, 0.0044]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9862, 0.9880]","[0.0120, 0.0138]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[1.0000, 1.0000]","[0.0000, 0.0000]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(20,3)",96829,38347,10556,0.38926,,41415,1417,2132,35903,194,1391,187,353,0,169,3,29,0,19,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,,94766,69818,15734,7793,4267,790,67,617,11,9,0,5,0,0,0,0,0,0,0,,99398,85720,10330,3267,585,71,2,10,0,0,0,0,0,,99831,91217,7048,1561,169,5,0,0,0,0,0,,99967,95278,4276,413,33,0,0,0,0,,99992,95988,3757,247,8,0,0,,99993,97554,2351,88,7,0,0,,99998,98041,1894,63,2,0,0,,100000,98430,1552,18,0,0,0,,100000,98967,1025,8,0,,100000,99082,916,2,0,,100000,99115,881,4,0,,100000,99916,84,0,0,,100000,99978,22
,"[0.9669, 0.9697]","[0.3795, 0.3874]","[0.1031, 0.1081]",,,"[0.4101, 0.4182]","[0.0132, 0.0151]","[0.0201, 0.0225]","[0.3551, 0.3629]","[0.0016, 0.0023]","[0.0130, 0.0149]","[0.0015, 0.0022]","[0.0030, 0.0040]","[0.0000, 0.0000]","[0.0014, 0.0020]","[-0.0000, 0.0001]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9458, 0.9495]","[0.6944, 0.7019]","[0.1544, 0.1603]","[0.0757, 0.0801]","[0.0410, 0.0443]","[0.0072, 0.0086]","[0.0005, 0.0009]","[0.0055, 0.0068]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9933, 0.9946]","[0.8544, 0.8600]","[0.1008, 0.1058]","[0.0312, 0.0341]","[0.0052, 0.0065]","[0.0005, 0.0009]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9980, 0.9986]","[0.9099, 0.9145]","[0.0684, 0.0726]","[0.0146, 0.0166]","[0.0014, 0.0020]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.9511, 0.9545]","[0.0411, 0.0444]","[0.0036, 0.0047]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9583, 0.9615]","[0.0360, 0.0391]","[0.0021, 0.0029]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9743, 0.9768]","[0.0223, 0.0247]","[0.0006, 0.0011]","[0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9793, 0.9815]","[0.0178, 0.0201]","[0.0004, 0.0008]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9833, 0.9853]","[0.0145, 0.0165]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9888, 0.9905]","[0.0094, 0.0111]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9900, 0.9916]","[0.0084, 0.0099]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9904, 0.9919]","[0.0080, 0.0096]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9989, 0.9994]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9997, 0.9999]","[0.0001, 0.0003]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,3)",98938,36367,497,0.36404,,38504,62,0,137,44,19041,0,9584,0,4882,0,2290,0,1275,0,601,0,339,0,146,0,93,0,26,0,20,0,2,0,,95771,63668,21243,7351,2672,2319,99,809,3,255,0,101,0,19,0,4,0,2,0,,99172,79882,15253,3291,658,602,5,134,0,9,0,1,0,,99691,85373,12177,1913,260,212,0,16,0,0,0,,99939,91216,7952,723,59,45,0,3,0,,99953,92467,6924,536,46,26,0,,99986,94348,5304,333,13,1,0,,99984,94831,4925,226,15,2,0,,99994,95841,3977,174,6,2,0,,100000,96731,3157,112,0,,100000,96905,3017,77,0,,99999,97372,2586,41,1,,100000,99369,630,1,0,,100000,99714,286
,"[0.9885, 0.9902]","[0.3598, 0.3676]","[0.0044, 0.0055]",,,"[0.3811, 0.3890]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0011, 0.0017]","[0.0003, 0.0006]","[0.1872, 0.1936]","[0.0000, 0.0000]","[0.0934, 0.0982]","[0.0000, 0.0000]","[0.0471, 0.0506]","[0.0000, 0.0000]","[0.0217, 0.0241]","[0.0000, 0.0000]","[0.0118, 0.0137]","[0.0000, 0.0000]","[0.0054, 0.0066]","[0.0000, 0.0000]","[0.0029, 0.0039]","[0.0000, 0.0000]","[0.0011, 0.0018]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9561, 0.9593]","[0.6328, 0.6406]","[0.2091, 0.2158]","[0.0714, 0.0756]","[0.0254, 0.0280]","[0.0220, 0.0244]","[0.0007, 0.0012]","[0.0074, 0.0088]","[-0.0000, 0.0001]","[0.0021, 0.0030]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9910, 0.9925]","[0.7956, 0.8021]","[0.1496, 0.1555]","[0.0315, 0.0344]","[0.0059, 0.0072]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8509, 0.8566]","[0.1191, 0.1244]","[0.0180, 0.0202]","[0.0022, 0.0030]","[0.0017, 0.0025]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.9099, 0.9145]","[0.0773, 0.0817]","[0.0065, 0.0079]","[0.0004, 0.0008]","[0.0003, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9225, 0.9268]","[0.0672, 0.0713]","[0.0048, 0.0060]","[0.0003, 0.0006]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9416, 0.9454]","[0.0512, 0.0549]","[0.0029, 0.0038]","[0.0000, 0.0002]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9465, 0.9501]","[0.0475, 0.0510]","[0.0019, 0.0026]","[0.0001, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9568, 0.9600]","[0.0382, 0.0414]","[0.0014, 0.0021]","[-0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9659, 0.9688]","[0.0301, 0.0330]","[0.0008, 0.0014]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9676, 0.9705]","[0.0288, 0.0316]","[0.0005, 0.0010]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9724, 0.9750]","[0.0246, 0.0272]","[0.0002, 0.0006]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9930, 0.9943]","[0.0057, 0.0069]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9967, 0.9976]","[0.0024, 0.0033]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(60,3)",99088,36729,246,0.36733,,38858,1,14,38763,0,39,3,23,0,11,0,4,0,1,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,,95732,63575,21234,7320,2774,2373,107,848,3,217,0,113,0,35,0,12,0,4,0,,99176,79360,15729,3275,620,643,3,142,0,22,0,5,0,,99710,85477,12159,1790,251,243,1,37,0,3,0,,99929,90858,8236,773,65,60,0,2,0,,99966,92364,6976,593,34,32,0,,99983,94099,5513,359,17,11,0,,99987,94846,4853,275,12,11,0,,99996,95703,4122,168,4,3,0,,99998,96635,3251,112,2,,100000,96968,2935,96,0,,99997,97279,2638,80,3,,100000,99297,702,1,0,,100000,99673,327
,"[0.9901, 0.9917]","[0.3634, 0.3712]","[0.0021, 0.0029]",,,"[0.3846, 0.3926]","[-0.0000, 0.0000]","[0.0000, 0.0002]","[0.3837, 0.3916]","[0.0000, 0.0000]","[0.0002, 0.0006]","[-0.0000, 0.0001]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9557, 0.9590]","[0.6318, 0.6397]","[0.2090, 0.2157]","[0.0711, 0.0753]","[0.0264, 0.0291]","[0.0225, 0.0250]","[0.0008, 0.0013]","[0.0077, 0.0092]","[-0.0000, 0.0001]","[0.0018, 0.0025]","[0.0000, 0.0000]","[0.0009, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9910, 0.9925]","[0.7903, 0.7969]","[0.1543, 0.1603]","[0.0313, 0.0342]","[0.0056, 0.0068]","[0.0058, 0.0071]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9967, 0.9975]","[0.8519, 0.8576]","[0.1189, 0.1243]","[0.0168, 0.0190]","[0.0021, 0.0029]","[0.0020, 0.0028]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9062, 0.9109]","[0.0801, 0.0846]","[0.0070, 0.0084]","[0.0004, 0.0009]","[0.0004, 0.0008]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.9215, 0.9258]","[0.0677, 0.0718]","[0.0053, 0.0066]","[0.0002, 0.0005]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9391, 0.9429]","[0.0533, 0.0570]","[0.0031, 0.0041]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9467, 0.9503]","[0.0468, 0.0503]","[0.0023, 0.0032]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9554, 0.9587]","[0.0396, 0.0428]","[0.0013, 0.0020]","[-0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9649, 0.9678]","[0.0311, 0.0340]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9683, 0.9711]","[0.0280, 0.0307]","[0.0007, 0.0012]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9715, 0.9741]","[0.0251, 0.0277]","[0.0006, 0.0010]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9923, 0.9937]","[0.0063, 0.0077]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9963, 0.9972]","[0.0028, 0.0037]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,3)",99519,38494,57,0.38444,,40599,0,0,40575,0,12,0,5,0,3,0,1,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,,95942,64036,21479,6915,2614,2376,88,750,1,262,0,75,0,37,0,10,0,1,0,,99198,79436,15858,3142,659,605,5,125,0,26,0,6,0,,99686,85440,12157,1800,249,256,0,27,0,6,0,,99925,90878,8213,756,72,73,0,4,0,,99942,92141,7207,552,55,36,0,,99979,94107,5541,310,21,21,0,,99982,94846,4859,258,16,17,0,,99992,95524,4253,203,7,12,0,,99994,96558,3323,106,6,,99997,96758,3128,110,3,,99998,97212,2698,87,1,,100000,99298,698,4,0,,100000,99631,369
,"[0.9946, 0.9958]","[0.3810, 0.3889]","[0.0004, 0.0008]",,,"[0.4020, 0.4100]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4018, 0.4097]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9578, 0.9610]","[0.6365, 0.6443]","[0.2114, 0.2181]","[0.0671, 0.0712]","[0.0248, 0.0274]","[0.0225, 0.0250]","[0.0006, 0.0011]","[0.0068, 0.0082]","[-0.0000, 0.0000]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9913, 0.9927]","[0.7911, 0.7977]","[0.1556, 0.1616]","[0.0300, 0.0328]","[0.0059, 0.0072]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0010, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9964, 0.9973]","[0.8515, 0.8573]","[0.1189, 0.1242]","[0.0169, 0.0191]","[0.0021, 0.0029]","[0.0021, 0.0030]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9995]","[0.9064, 0.9111]","[0.0799, 0.0844]","[0.0069, 0.0083]","[0.0005, 0.0009]","[0.0005, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.9192, 0.9236]","[0.0700, 0.0742]","[0.0049, 0.0061]","[0.0004, 0.0007]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9392, 0.9430]","[0.0535, 0.0573]","[0.0026, 0.0036]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9467, 0.9503]","[0.0468, 0.0503]","[0.0022, 0.0030]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9536, 0.9569]","[0.0409, 0.0442]","[0.0017, 0.0024]","[0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9641, 0.9671]","[0.0318, 0.0347]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9661, 0.9690]","[0.0299, 0.0327]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9708, 0.9735]","[0.0257, 0.0283]","[0.0006, 0.0011]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9923, 0.9937]","[0.0063, 0.0077]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(200,3)",99743,38923,12,0.38903,,41096,0,0,41095,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95910,64089,21246,6991,2619,2364,114,843,3,242,0,102,0,23,0,7,0,1,0,,99177,79413,15747,3243,644,631,3,119,0,17,0,7,0,,99691,85429,12245,1736,265,255,2,19,0,6,0,,99929,90870,8245,740,66,63,0,9,0,,99954,92444,6927,539,40,39,0,,99976,94181,5449,324,24,20,0,,99987,94698,4981,292,13,16,0,,99990,95635,4152,193,10,10,0,,99997,96538,3337,118,3,,99998,96766,3112,115,2,,99998,97308,2629,60,2,,100000,99257,741,2,0,,100000,99620,379
,"[0.9970, 0.9978]","[0.3853, 0.3932]","[0.0000, 0.0002]",,,"[0.4070, 0.4150]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4069, 0.4150]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9575, 0.9607]","[0.6370, 0.6448]","[0.2091, 0.2158]","[0.0678, 0.0720]","[0.0249, 0.0275]","[0.0224, 0.0249]","[0.0009, 0.0014]","[0.0077, 0.0092]","[-0.0000, 0.0001]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9910, 0.9925]","[0.7908, 0.7974]","[0.1545, 0.1604]","[0.0310, 0.0339]","[0.0058, 0.0071]","[0.0057, 0.0070]","[-0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8514, 0.8572]","[0.1198, 0.1251]","[0.0163, 0.0184]","[0.0022, 0.0031]","[0.0021, 0.0030]","[-0.0000, 0.0001]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9064, 0.9110]","[0.0802, 0.0847]","[0.0067, 0.0081]","[0.0005, 0.0009]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9223, 0.9266]","[0.0672, 0.0713]","[0.0048, 0.0060]","[0.0002, 0.0006]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9399, 0.9437]","[0.0526, 0.0563]","[0.0028, 0.0037]","[0.0001, 0.0004]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9452, 0.9488]","[0.0480, 0.0516]","[0.0025, 0.0034]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9547, 0.9580]","[0.0399, 0.0431]","[0.0016, 0.0023]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9639, 0.9669]","[0.0319, 0.0348]","[0.0009, 0.0015]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9662, 0.9691]","[0.0297, 0.0325]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9718, 0.9744]","[0.0250, 0.0276]","[0.0004, 0.0008]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0067, 0.0081]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0033, 0.0043]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,4)",99997,26519,1,0.26367,,41625,41624,0,0,27881,0,0,0,973,0,0,0,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,64157,0,64157,0,21001,0,2703,0,101,0,0,0,0,0,0,0,0,0,0,,99171,79356,15857,3165,666,619,2,143,0,25,0,5,0,,99721,85455,12203,1771,242,250,1,34,0,7,0,,99920,90969,8128,733,72,82,0,6,0,,99955,92309,7098,499,41,42,0,,99983,94091,5543,325,16,24,0,,99992,94753,4995,235,8,9,0,,99993,95643,4183,163,7,4,0,,99998,96583,3287,123,1,,99999,96732,3160,100,1,,99998,97229,2692,74,2,,100000,99244,753,3,0,,100000,99627,370
,"[0.9999, 1.0000]","[0.2616, 0.2688]","[-0.0000, 0.0000]",,,"[0.4122, 0.4203]","[0.4122, 0.4203]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2752, 0.2825]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0089, 0.0105]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.6377, 0.6455]","[0.0000, 0.0000]","[0.6377, 0.6455]","[0.0000, 0.0000]","[0.2067, 0.2133]","[0.0000, 0.0000]","[0.0257, 0.0284]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9910, 0.9924]","[0.7903, 0.7969]","[0.1556, 0.1615]","[0.0302, 0.0331]","[0.0060, 0.0073]","[0.0056, 0.0068]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9968, 0.9976]","[0.8517, 0.8574]","[0.1194, 0.1247]","[0.0166, 0.0188]","[0.0020, 0.0028]","[0.0021, 0.0029]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9994]","[0.9074, 0.9120]","[0.0791, 0.0835]","[0.0066, 0.0080]","[0.0005, 0.0009]","[0.0006, 0.0011]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9209, 0.9253]","[0.0689, 0.0731]","[0.0044, 0.0056]","[0.0002, 0.0006]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9390, 0.9428]","[0.0536, 0.0573]","[0.0028, 0.0037]","[0.0001, 0.0003]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9457, 0.9493]","[0.0482, 0.0517]","[0.0020, 0.0027]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9548, 0.9581]","[0.0402, 0.0435]","[0.0013, 0.0020]","[0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9644, 0.9673]","[0.0314, 0.0343]","[0.0009, 0.0015]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9659, 0.9688]","[0.0302, 0.0330]","[0.0007, 0.0013]","[-0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9710, 0.9736]","[0.0256, 0.0282]","[0.0005, 0.0010]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9917, 0.9931]","[0.0068, 0.0082]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,5)",100000,39579,0,0.39628,,41888,0,0,0,0,41888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95815,63752,21482,7056,2695,2345,105,778,3,263,0,98,0,27,0,8,0,5,0,,99195,79354,15928,3112,622,648,7,120,0,28,0,4,0,,99703,85183,12471,1754,256,261,0,29,0,3,0,,99927,90871,8237,744,63,71,0,4,0,,99962,92227,7126,554,33,50,0,,99974,94069,5575,313,26,16,0,,99984,94727,5006,235,16,16,0,,99995,95712,4102,173,5,7,0,,99994,96560,3331,99,5,,99998,96742,3160,96,2,,100000,97268,2647,84,0,,100000,99242,753,5,0,,100000,99672,328
,"[1.0000, 1.0000]","[0.3918, 0.3998]","[0.0000, 0.0000]",,,"[0.4149, 0.4229]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4149, 0.4229]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9565, 0.9598]","[0.6336, 0.6414]","[0.2115, 0.2182]","[0.0685, 0.0726]","[0.0256, 0.0283]","[0.0222, 0.0247]","[0.0008, 0.0013]","[0.0071, 0.0085]","[-0.0000, 0.0001]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9912, 0.9927]","[0.7902, 0.7968]","[0.1563, 0.1623]","[0.0297, 0.0325]","[0.0056, 0.0069]","[0.0058, 0.0071]","[0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9966, 0.9975]","[0.8489, 0.8547]","[0.1220, 0.1274]","[0.0165, 0.0186]","[0.0021, 0.0030]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9064, 0.9111]","[0.0801, 0.0846]","[0.0067, 0.0081]","[0.0004, 0.0008]","[0.0005, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.9201, 0.9245]","[0.0692, 0.0734]","[0.0049, 0.0061]","[0.0002, 0.0005]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9388, 0.9426]","[0.0539, 0.0576]","[0.0027, 0.0036]","[0.0001, 0.0004]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9454, 0.9491]","[0.0483, 0.0518]","[0.0020, 0.0027]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9555, 0.9588]","[0.0394, 0.0426]","[0.0014, 0.0021]","[-0.0000, 0.0001]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9641, 0.9671]","[0.0318, 0.0348]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9660, 0.9689]","[0.0302, 0.0330]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9714, 0.9740]","[0.0252, 0.0278]","[0.0006, 0.0011]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9917, 0.9931]","[0.0068, 0.0082]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9963, 0.9972]","[0.0028, 0.0037]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,5)",100000,39460,0,0.39502,,41781,0,0,0,0,0,0,0,0,20908,0,10413,0,5163,0,2587,0,1302,0,689,0,368,0,171,0,93,0,43,0,,95779,63805,21279,7135,2768,2388,82,755,0,300,0,78,0,27,0,9,0,2,0,,99152,79229,15949,3158,681,668,5,115,0,31,0,2,0,,99713,85280,12389,1754,249,265,0,19,0,4,0,,99926,90974,8142,740,65,62,0,7,0,,99959,92276,7066,585,36,28,0,,99983,94085,5515,365,17,17,0,,99989,94705,4993,271,11,19,0,,99991,95539,4274,174,9,4,0,,99997,96541,3338,113,3,,99997,96797,3083,115,3,,100000,97242,2696,61,0,,100000,99247,744,9,0,,100000,99619,380
,"[1.0000, 1.0000]","[0.3906, 0.3986]","[0.0000, 0.0000]",,,"[0.4138, 0.4218]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2058, 0.2124]","[0.0000, 0.0000]","[0.1016, 0.1066]","[0.0000, 0.0000]","[0.0498, 0.0534]","[0.0000, 0.0000]","[0.0246, 0.0272]","[0.0000, 0.0000]","[0.0121, 0.0139]","[0.0000, 0.0000]","[0.0062, 0.0076]","[0.0000, 0.0000]","[0.0032, 0.0042]","[0.0000, 0.0000]","[0.0014, 0.0020]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9562, 0.9594]","[0.6341, 0.6420]","[0.2095, 0.2161]","[0.0693, 0.0734]","[0.0263, 0.0290]","[0.0226, 0.0251]","[0.0006, 0.0011]","[0.0068, 0.0083]","[0.0000, 0.0000]","[0.0026, 0.0034]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9908, 0.9923]","[0.7890, 0.7956]","[0.1565, 0.1625]","[0.0302, 0.0330]","[0.0061, 0.0075]","[0.0060, 0.0073]","[-0.0000, 0.0001]","[0.0009, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9967, 0.9976]","[0.8499, 0.8557]","[0.1212, 0.1266]","[0.0165, 0.0186]","[0.0021, 0.0029]","[0.0022, 0.0031]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9995]","[0.9074, 0.9121]","[0.0792, 0.0836]","[0.0067, 0.0081]","[0.0004, 0.0009]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9206, 0.9249]","[0.0686, 0.0727]","[0.0052, 0.0065]","[0.0002, 0.0005]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9389, 0.9428]","[0.0533, 0.0570]","[0.0032, 0.0041]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9452, 0.9489]","[0.0482, 0.0517]","[0.0023, 0.0031]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9537, 0.9571]","[0.0411, 0.0444]","[0.0014, 0.0021]","[0.0000, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9639, 0.9669]","[0.0319, 0.0348]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9665, 0.9694]","[0.0294, 0.0322]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9711, 0.9738]","[0.0256, 0.0283]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9918, 0.9932]","[0.0067, 0.0081]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0033, 0.0043]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,6)",100000,31593,0,0.31738,,41905,41905,0,0,28043,0,0,0,931,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95861,64100,21189,7036,2653,2295,77,826,3,267,0,97,0,35,0,10,0,4,0,,79366,0,0,63527,15840,12614,621,2582,7,523,0,101,0,,99717,85404,12265,1736,235,266,1,41,0,3,0,,99920,90832,8232,769,74,76,0,11,0,,99953,92097,7223,571,41,52,0,,99983,94169,5456,332,17,25,0,,99987,94611,5088,274,13,14,0,,99996,95648,4173,166,4,9,0,,99996,96530,3351,110,4,,99998,96811,3083,103,2,,99999,97283,2639,76,1,,100000,99305,689,6,0,,100000,99633,366
,"[1.0000, 1.0000]","[0.3121, 0.3197]","[0.0000, 0.0000]",,,"[0.4150, 0.4231]","[0.4150, 0.4231]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2768, 0.2841]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0085, 0.0101]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9570, 0.9602]","[0.6371, 0.6449]","[0.2086, 0.2152]","[0.0683, 0.0724]","[0.0252, 0.0278]","[0.0217, 0.0242]","[0.0005, 0.0010]","[0.0075, 0.0090]","[-0.0000, 0.0001]","[0.0022, 0.0031]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.7904, 0.7970]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.6313, 0.6392]","[0.1554, 0.1614]","[0.1234, 0.1288]","[0.0056, 0.0068]","[0.0245, 0.0271]","[0.0000, 0.0001]","[0.0046, 0.0058]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]",,"[0.9967, 0.9976]","[0.8512, 0.8569]","[0.1200, 0.1253]","[0.0163, 0.0184]","[0.0020, 0.0027]","[0.0022, 0.0031]","[-0.0000, 0.0000]","[0.0002, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9994]","[0.9060, 0.9107]","[0.0801, 0.0846]","[0.0070, 0.0084]","[0.0005, 0.0010]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9188, 0.9232]","[0.0701, 0.0743]","[0.0051, 0.0063]","[0.0002, 0.0006]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9398, 0.9436]","[0.0527, 0.0564]","[0.0029, 0.0038]","[0.0001, 0.0003]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9443, 0.9479]","[0.0491, 0.0527]","[0.0023, 0.0032]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9548, 0.9581]","[0.0401, 0.0434]","[0.0013, 0.0020]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9638, 0.9668]","[0.0320, 0.0350]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9667, 0.9695]","[0.0294, 0.0322]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9715, 0.9742]","[0.0251, 0.0277]","[0.0005, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9924, 0.9937]","[0.0062, 0.0076]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,7)",100000,26071,0,0.26168,,41499,0,0,41499,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,63897,0,63897,0,21338,0,2681,0,81,0,1,0,0,0,0,0,0,0,0,,99162,79530,15696,3164,672,621,2,110,0,31,0,8,0,,99698,85594,12103,1729,254,241,2,25,0,6,0,,99914,90872,8151,809,75,77,0,5,0,,99956,92190,7173,555,41,35,0,,99986,94089,5521,358,13,17,0,,99978,94760,4947,255,21,16,0,,99992,95611,4202,173,8,5,0,,99997,96541,3335,116,2,,99997,96865,3030,96,3,,99999,97331,2591,74,1,,100000,99283,714,3,0,,100000,99608,389
,"[1.0000, 1.0000]","[0.2571, 0.2643]","[0.0000, 0.0000]",,,"[0.4110, 0.4190]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4110, 0.4190]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.6351, 0.6429]","[0.0000, 0.0000]","[0.6351, 0.6429]","[0.0000, 0.0000]","[0.2100, 0.2167]","[0.0000, 0.0000]","[0.0255, 0.0281]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9909, 0.9924]","[0.7920, 0.7986]","[0.1540, 0.1599]","[0.0302, 0.0331]","[0.0061, 0.0074]","[0.0056, 0.0068]","[-0.0000, 0.0001]","[0.0008, 0.0014]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8531, 0.8588]","[0.1184, 0.1237]","[0.0162, 0.0184]","[0.0021, 0.0029]","[0.0020, 0.0028]","[-0.0000, 0.0001]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9989, 0.9994]","[0.9064, 0.9111]","[0.0793, 0.0837]","[0.0074, 0.0088]","[0.0005, 0.0010]","[0.0005, 0.0010]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9197, 0.9241]","[0.0696, 0.0738]","[0.0049, 0.0062]","[0.0002, 0.0006]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9390, 0.9428]","[0.0533, 0.0571]","[0.0031, 0.0041]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9458, 0.9494]","[0.0477, 0.0512]","[0.0021, 0.0030]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9544, 0.9578]","[0.0404, 0.0437]","[0.0014, 0.0021]","[0.0000, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9639, 0.9669]","[0.0319, 0.0348]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9672, 0.9701]","[0.0289, 0.0317]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9720, 0.9746]","[0.0246, 0.0272]","[0.0005, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0065, 0.0078]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9956, 0.9966]","[0.0034, 0.0044]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,8)",100000,33762,0,0.33802,,41605,41605,0,0,28070,0,0,0,952,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95781,63831,21348,7143,2721,2336,110,770,0,240,0,73,0,30,0,8,0,2,0,,99195,79403,15831,3169,612,623,3,123,0,37,0,8,0,,85647,0,85647,0,12053,0,253,0,1,0,0,,99929,90869,8211,765,64,74,0,9,0,,99972,92233,7135,560,27,40,0,,99980,94021,5582,350,20,24,0,,99982,94794,4926,246,18,15,0,,99991,95705,4090,188,9,8,0,,99997,96588,3302,104,3,,99996,96701,3201,91,3,,99994,97308,2623,61,6,,100000,99232,762,6,0,,100000,99643,355
,"[1.0000, 1.0000]","[0.3338, 0.3415]","[0.0000, 0.0000]",,,"[0.4120, 0.4201]","[0.4120, 0.4201]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2770, 0.2844]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0087, 0.0103]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9562, 0.9594]","[0.6344, 0.6422]","[0.2101, 0.2168]","[0.0693, 0.0735]","[0.0259, 0.0285]","[0.0221, 0.0246]","[0.0008, 0.0014]","[0.0070, 0.0084]","[0.0000, 0.0000]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9912, 0.9927]","[0.7907, 0.7973]","[0.1553, 0.1613]","[0.0303, 0.0331]","[0.0055, 0.0068]","[0.0056, 0.0069]","[-0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.8536, 0.8593]","[0.0000, 0.0000]","[0.8536, 0.8593]","[0.0000, 0.0000]","[0.1179, 0.1232]","[0.0000, 0.0000]","[0.0021, 0.0029]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9063, 0.9110]","[0.0799, 0.0843]","[0.0069, 0.0084]","[0.0004, 0.0008]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9201, 0.9245]","[0.0693, 0.0734]","[0.0050, 0.0062]","[0.0001, 0.0004]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9383, 0.9421]","[0.0540, 0.0577]","[0.0030, 0.0040]","[0.0001, 0.0003]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9461, 0.9497]","[0.0475, 0.0510]","[0.0021, 0.0029]","[0.0001, 0.0003]","[0.0001, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9554, 0.9587]","[0.0393, 0.0425]","[0.0015, 0.0022]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9644, 0.9674]","[0.0316, 0.0345]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9656, 0.9685]","[0.0306, 0.0334]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9718, 0.9744]","[0.0249, 0.0275]","[0.0004, 0.0008]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9916, 0.9930]","[0.0069, 0.0083]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0040]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,9)",100000,39636,0,0.39683,,41946,0,0,0,0,0,0,41946,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95899,64076,21240,7090,2568,2305,92,764,2,302,0,84,0,24,0,8,0,4,0,,99145,79291,15822,3223,690,655,7,123,0,26,0,3,0,,99696,85487,12087,1810,252,269,0,33,0,9,0,,99912,90869,8222,746,80,67,0,7,0,,99952,92174,7177,552,46,45,0,,99979,94095,5552,307,19,23,0,,99984,94635,5051,283,15,14,0,,99990,95530,4271,180,10,9,0,,99997,96607,3274,111,3,,99995,96904,2994,95,5,,99996,97365,2555,76,4,,100000,99290,706,4,0,,100000,99662,337
,"[1.0000, 1.0000]","[0.3924, 0.4003]","[0.0000, 0.0000]",,,"[0.4154, 0.4235]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4154, 0.4235]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9574, 0.9606]","[0.6369, 0.6447]","[0.2091, 0.2157]","[0.0688, 0.0730]","[0.0244, 0.0270]","[0.0218, 0.0243]","[0.0007, 0.0012]","[0.0069, 0.0083]","[-0.0000, 0.0001]","[0.0026, 0.0035]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9907, 0.9922]","[0.7896, 0.7962]","[0.1552, 0.1612]","[0.0308, 0.0337]","[0.0062, 0.0076]","[0.0059, 0.0072]","[0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8520, 0.8577]","[0.1182, 0.1235]","[0.0170, 0.0192]","[0.0021, 0.0029]","[0.0023, 0.0031]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9989, 0.9994]","[0.9063, 0.9110]","[0.0800, 0.0845]","[0.0068, 0.0082]","[0.0006, 0.0010]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9196, 0.9239]","[0.0697, 0.0739]","[0.0049, 0.0061]","[0.0003, 0.0006]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9390, 0.9429]","[0.0537, 0.0574]","[0.0026, 0.0035]","[0.0001, 0.0003]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9445, 0.9482]","[0.0487, 0.0523]","[0.0024, 0.0033]","[0.0001, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9536, 0.9570]","[0.0411, 0.0444]","[0.0015, 0.0021]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9646, 0.9675]","[0.0313, 0.0342]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9676, 0.9705]","[0.0286, 0.0313]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9723, 0.9750]","[0.0243, 0.0268]","[0.0005, 0.0010]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9922, 0.9936]","[0.0064, 0.0077]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9961, 0.9971]","[0.0029, 0.0038]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,9)",100000,39600,0,0.39646,,41978,0,0,0,0,0,0,0,0,41978,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95679,63647,21413,7099,2745,2380,105,776,2,244,0,84,0,26,0,7,0,2,0,,99221,79291,15990,3168,619,605,6,133,0,27,0,5,0,,99655,85397,12245,1733,289,245,2,31,0,4,0,,99932,90819,8288,750,60,67,0,8,0,,99946,92180,7127,583,48,49,0,,99979,94194,5454,318,20,12,0,,99989,94647,5045,273,11,23,0,,99993,95538,4257,189,7,8,0,,99995,96568,3308,114,5,,99997,96931,2979,85,3,,99999,97378,2563,56,1,,100000,99262,733,5,0,,100000,99640,358
,"[1.0000, 1.0000]","[0.3920, 0.4000]","[0.0000, 0.0000]",,,"[0.4158, 0.4238]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4158, 0.4238]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9551, 0.9584]","[0.6326, 0.6404]","[0.2108, 0.2175]","[0.0689, 0.0731]","[0.0261, 0.0288]","[0.0226, 0.0250]","[0.0008, 0.0013]","[0.0070, 0.0085]","[-0.0000, 0.0001]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9915, 0.9929]","[0.7896, 0.7962]","[0.1569, 0.1629]","[0.0303, 0.0331]","[0.0056, 0.0068]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9961, 0.9970]","[0.8511, 0.8568]","[0.1198, 0.1251]","[0.0163, 0.0184]","[0.0025, 0.0033]","[0.0020, 0.0029]","[-0.0000, 0.0001]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9058, 0.9105]","[0.0806, 0.0851]","[0.0068, 0.0082]","[0.0004, 0.0008]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9993, 0.9996]","[0.9196, 0.9240]","[0.0692, 0.0734]","[0.0052, 0.0065]","[0.0003, 0.0007]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9400, 0.9438]","[0.0527, 0.0564]","[0.0027, 0.0036]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9446, 0.9483]","[0.0487, 0.0522]","[0.0023, 0.0032]","[0.0000, 0.0002]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9537, 0.9571]","[0.0409, 0.0442]","[0.0015, 0.0022]","[0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9642, 0.9672]","[0.0316, 0.0345]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9679, 0.9707]","[0.0284, 0.0312]","[0.0006, 0.0011]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9725, 0.9751]","[0.0243, 0.0269]","[0.0004, 0.0008]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0066, 0.0080]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(200,9)",100000,39779,0,0.39721,,42012,0,0,0,0,0,0,0,0,0,0,0,0,20948,0,10484,0,5283,0,2580,0,1387,0,678,0,343,0,150,0,,95821,63898,21287,7030,2659,2377,90,820,1,271,0,98,0,26,0,12,0,1,0,,99150,79081,16004,3260,658,639,5,138,0,24,0,3,0,,99698,85515,12144,1759,263,242,3,32,0,3,0,,99917,90821,8268,756,79,67,0,2,0,,99952,92309,7059,549,45,32,0,,99980,94133,5507,320,20,20,0,,99985,94644,5048,280,14,12,0,,99991,95694,4100,188,9,9,0,,99995,96628,3260,103,4,,99999,96789,3108,101,1,,99999,97271,2647,80,1,,100000,99258,735,6,0,,100000,99618,380
,"[1.0000, 1.0000]","[0.3938, 0.4018]","[0.0000, 0.0000]",,,"[0.4161, 0.4241]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2062, 0.2128]","[0.0000, 0.0000]","[0.1023, 0.1073]","[0.0000, 0.0000]","[0.0510, 0.0547]","[0.0000, 0.0000]","[0.0245, 0.0271]","[0.0000, 0.0000]","[0.0129, 0.0148]","[0.0000, 0.0000]","[0.0061, 0.0074]","[0.0000, 0.0000]","[0.0030, 0.0039]","[0.0000, 0.0000]","[0.0012, 0.0018]","[0.0000, 0.0000]",,"[0.9566, 0.9598]","[0.6351, 0.6429]","[0.2095, 0.2162]","[0.0682, 0.0724]","[0.0253, 0.0279]","[0.0225, 0.0250]","[0.0007, 0.0011]","[0.0075, 0.0089]","[-0.0000, 0.0000]","[0.0023, 0.0031]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9908, 0.9922]","[0.7875, 0.7941]","[0.1571, 0.1630]","[0.0312, 0.0340]","[0.0059, 0.0072]","[0.0057, 0.0070]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8523, 0.8580]","[0.1188, 0.1241]","[0.0165, 0.0187]","[0.0022, 0.0030]","[0.0020, 0.0028]","[-0.0000, 0.0001]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9989, 0.9994]","[0.9059, 0.9106]","[0.0804, 0.0849]","[0.0069, 0.0083]","[0.0006, 0.0010]","[0.0005, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9209, 0.9253]","[0.0685, 0.0727]","[0.0049, 0.0061]","[0.0003, 0.0006]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9394, 0.9432]","[0.0532, 0.0569]","[0.0027, 0.0037]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 0.9999]","[0.9446, 0.9483]","[0.0487, 0.0523]","[0.0024, 0.0032]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9553, 0.9586]","[0.0394, 0.0426]","[0.0015, 0.0022]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9648, 0.9678]","[0.0312, 0.0340]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9665, 0.9693]","[0.0297, 0.0325]","[0.0008, 0.0013]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9714, 0.9740]","[0.0252, 0.0278]","[0.0006, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0067, 0.0080]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0033, 0.0043]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,10)",100000,26356,0,0.26471,,41991,41991,0,0,28018,0,0,0,932,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,63866,0,0,63866,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,99168,79062,16118,3211,680,596,4,144,0,30,0,6,0,,99709,85396,12309,1697,244,260,2,42,0,4,0,,99921,90886,8186,775,75,70,0,3,0,,99949,92309,7036,542,45,60,0,,99981,94162,5483,320,19,15,0,,99988,94734,4998,242,11,14,0,,99991,95674,4121,185,9,11,0,,99997,96552,3296,144,3,,100000,96819,3085,92,0,,99999,97359,2558,78,1,,100000,99333,660,7,0,,100000,99643,355
,"[1.0000, 1.0000]","[0.2600, 0.2671]","[0.0000, 0.0000]",,,"[0.4159, 0.4239]","[0.4159, 0.4239]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2765, 0.2838]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0085, 0.0101]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.6347, 0.6426]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.6347, 0.6426]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9909, 0.9924]","[0.7873, 0.7939]","[0.1582, 0.1642]","[0.0307, 0.0335]","[0.0061, 0.0075]","[0.0053, 0.0066]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9967, 0.9975]","[0.8511, 0.8568]","[0.1204, 0.1258]","[0.0159, 0.0180]","[0.0020, 0.0028]","[0.0022, 0.0030]","[-0.0000, 0.0001]","[0.0003, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9994]","[0.9065, 0.9112]","[0.0796, 0.0841]","[0.0070, 0.0085]","[0.0005, 0.0010]","[0.0005, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9209, 0.9253]","[0.0683, 0.0724]","[0.0048, 0.0060]","[0.0003, 0.0006]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9397, 0.9435]","[0.0530, 0.0567]","[0.0027, 0.0037]","[0.0001, 0.0003]","[0.0001, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9455, 0.9492]","[0.0482, 0.0518]","[0.0020, 0.0028]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9551, 0.9584]","[0.0396, 0.0428]","[0.0015, 0.0022]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9640, 0.9670]","[0.0315, 0.0344]","[0.0011, 0.0017]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9668, 0.9696]","[0.0294, 0.0323]","[0.0007, 0.0012]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9723, 0.9749]","[0.0243, 0.0269]","[0.0006, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9927, 0.9940]","[0.0059, 0.0073]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0040]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,11)",100000,31682,0,0.31808,,42025,0,0,42025,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95766,63720,21432,7056,2725,2363,104,793,1,255,0,106,0,25,0,11,0,3,0,,79412,0,0,63768,15837,12494,613,2521,6,500,0,102,0,,99700,85487,12126,1775,251,258,1,48,0,6,0,,99919,91048,8053,745,74,66,0,7,0,,99951,92256,7101,558,47,34,0,,99987,94126,5512,328,13,18,0,,99985,94714,5004,249,13,17,0,,99992,95598,4182,200,8,12,0,,99999,96513,3380,102,1,,99996,96769,3127,97,4,,99996,97296,2625,71,4,,100000,99256,740,4,0,,100000,99646,351
,"[1.0000, 1.0000]","[0.3130, 0.3206]","[0.0000, 0.0000]",,,"[0.4162, 0.4243]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4162, 0.4243]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9560, 0.9593]","[0.6333, 0.6411]","[0.2110, 0.2177]","[0.0685, 0.0726]","[0.0259, 0.0286]","[0.0224, 0.0249]","[0.0008, 0.0013]","[0.0072, 0.0087]","[-0.0000, 0.0000]","[0.0021, 0.0030]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.7908, 0.7974]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.6338, 0.6416]","[0.1554, 0.1613]","[0.1222, 0.1276]","[0.0055, 0.0068]","[0.0239, 0.0265]","[-0.0000, 0.0001]","[0.0044, 0.0056]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]",,"[0.9966, 0.9974]","[0.8520, 0.8577]","[0.1186, 0.1239]","[0.0167, 0.0188]","[0.0021, 0.0029]","[0.0022, 0.0030]","[-0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9994]","[0.9082, 0.9128]","[0.0783, 0.0827]","[0.0067, 0.0082]","[0.0005, 0.0010]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9204, 0.9247]","[0.0689, 0.0731]","[0.0050, 0.0062]","[0.0003, 0.0006]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9393, 0.9432]","[0.0533, 0.0570]","[0.0028, 0.0037]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 0.9999]","[0.9453, 0.9490]","[0.0483, 0.0518]","[0.0021, 0.0029]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9543, 0.9577]","[0.0402, 0.0435]","[0.0016, 0.0024]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9636, 0.9666]","[0.0323, 0.0353]","[0.0008, 0.0013]","[-0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9662, 0.9691]","[0.0299, 0.0327]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9716, 0.9743]","[0.0249, 0.0276]","[0.0005, 0.0009]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0067, 0.0081]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9960, 0.9969]","[0.0030, 0.0040]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,12)",100000,35963,0,0.35927,,41796,41796,0,0,28098,0,0,0,899,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95805,63721,21485,7033,2719,2387,86,775,1,270,0,99,0,27,0,4,0,4,0,,99134,79217,15913,3206,685,641,2,118,0,34,0,4,0,,99719,85487,12200,1752,246,229,1,43,0,7,0,,90838,0,90838,0,8289,0,69,0,0,,99953,92362,6979,569,44,41,0,,99990,94106,5522,341,9,21,0,,99991,94783,4934,260,9,14,0,,99989,95622,4171,187,11,8,0,,99997,96532,3341,122,3,,99997,96713,3178,101,3,,99997,97265,2649,78,3,,100000,99283,713,4,0,,100000,99658,341
,"[1.0000, 1.0000]","[0.3557, 0.3635]","[0.0000, 0.0000]",,,"[0.4139, 0.4220]","[0.4139, 0.4220]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2773, 0.2846]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0082, 0.0098]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9564, 0.9597]","[0.6333, 0.6411]","[0.2115, 0.2182]","[0.0682, 0.0724]","[0.0259, 0.0285]","[0.0226, 0.0251]","[0.0006, 0.0011]","[0.0070, 0.0085]","[-0.0000, 0.0000]","[0.0023, 0.0031]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9906, 0.9921]","[0.7889, 0.7955]","[0.1562, 0.1621]","[0.0306, 0.0335]","[0.0062, 0.0075]","[0.0058, 0.0071]","[-0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9968, 0.9976]","[0.8520, 0.8577]","[0.1193, 0.1247]","[0.0165, 0.0186]","[0.0021, 0.0029]","[0.0019, 0.0027]","[-0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9060, 0.9107]","[0.0000, 0.0000]","[0.9060, 0.9107]","[0.0000, 0.0000]","[0.0806, 0.0851]","[0.0000, 0.0000]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9215, 0.9258]","[0.0677, 0.0719]","[0.0051, 0.0063]","[0.0003, 0.0006]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9391, 0.9430]","[0.0534, 0.0571]","[0.0029, 0.0039]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9460, 0.9496]","[0.0476, 0.0511]","[0.0022, 0.0030]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9546, 0.9579]","[0.0401, 0.0433]","[0.0015, 0.0022]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9638, 0.9668]","[0.0319, 0.0349]","[0.0009, 0.0015]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9657, 0.9686]","[0.0304, 0.0332]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9713, 0.9740]","[0.0252, 0.0278]","[0.0006, 0.0010]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0064, 0.0078]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9961, 0.9971]","[0.0029, 0.0039]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,13)",100000,26264,0,0.26315,,41805,0,0,0,0,0,0,0,0,20744,0,10563,0,5209,0,2647,0,1304,0,679,0,319,0,178,0,67,0,50,0,,63756,0,63756,0,21614,0,2513,0,82,0,1,0,0,0,0,0,0,0,0,,99199,79420,15901,3103,636,616,6,124,0,24,0,9,0,,99693,85535,12130,1751,255,243,0,29,0,5,0,,99934,90934,8167,776,62,52,0,5,0,,99955,92321,7072,514,41,44,1,,99979,94059,5584,318,20,18,0,,99982,94813,4905,252,17,11,0,,99994,95673,4150,164,6,5,0,,99994,96557,3335,98,6,,99996,96857,3029,109,4,,99999,97295,2634,70,1,,100000,99308,690,2,0,,100000,99639,359
,"[1.0000, 1.0000]","[0.2591, 0.2662]","[0.0000, 0.0000]",,,"[0.4140, 0.4221]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2041, 0.2107]","[0.0000, 0.0000]","[0.1031, 0.1081]","[0.0000, 0.0000]","[0.0503, 0.0539]","[0.0000, 0.0000]","[0.0252, 0.0278]","[0.0000, 0.0000]","[0.0121, 0.0140]","[0.0000, 0.0000]","[0.0061, 0.0075]","[0.0000, 0.0000]","[0.0027, 0.0036]","[0.0000, 0.0000]","[0.0014, 0.0021]","[0.0000, 0.0000]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.6336, 0.6415]","[0.0000, 0.0000]","[0.6336, 0.6415]","[0.0000, 0.0000]","[0.2128, 0.2195]","[0.0000, 0.0000]","[0.0239, 0.0264]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9913, 0.9927]","[0.7909, 0.7975]","[0.1560, 0.1620]","[0.0296, 0.0324]","[0.0057, 0.0070]","[0.0055, 0.0068]","[-0.0000, 0.0001]","[0.0010, 0.0015]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8525, 0.8582]","[0.1186, 0.1240]","[0.0164, 0.0186]","[0.0021, 0.0030]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9070, 0.9117]","[0.0794, 0.0839]","[0.0070, 0.0085]","[0.0004, 0.0008]","[0.0003, 0.0007]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9210, 0.9254]","[0.0686, 0.0728]","[0.0046, 0.0057]","[0.0002, 0.0006]","[0.0003, 0.0006]","[-0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9387, 0.9425]","[0.0540, 0.0577]","[0.0027, 0.0036]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9463, 0.9499]","[0.0473, 0.0508]","[0.0021, 0.0029]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9551, 0.9584]","[0.0399, 0.0431]","[0.0013, 0.0020]","[-0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9641, 0.9671]","[0.0319, 0.0348]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9671, 0.9700]","[0.0289, 0.0317]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9716, 0.9743]","[0.0250, 0.0276]","[0.0005, 0.0009]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9924, 0.9938]","[0.0062, 0.0076]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,14)",100000,36449,0,0.36554,,41914,41914,0,0,27990,0,0,0,908,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95780,63486,21649,7025,2708,2377,114,821,2,266,0,99,0,37,0,15,0,5,0,,99145,79295,15894,3154,685,620,6,144,0,30,0,5,0,,99708,85449,12206,1766,246,253,2,28,0,6,0,,99924,90807,8220,808,68,79,0,10,0,,92230,0,92230,0,7131,0,43,,99973,94168,5458,320,23,27,0,,99981,94731,4979,256,19,14,0,,99996,95663,4131,196,4,6,0,,99997,96541,3343,110,3,,99998,96732,3171,92,2,,100000,97226,2686,86,0,,100000,99240,752,8,0,,100000,99624,374
,"[1.0000, 1.0000]","[0.3606, 0.3684]","[0.0000, 0.0000]",,,"[0.4151, 0.4232]","[0.4151, 0.4232]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2762, 0.2836]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0083, 0.0099]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9562, 0.9594]","[0.6309, 0.6388]","[0.2131, 0.2198]","[0.0682, 0.0723]","[0.0258, 0.0284]","[0.0225, 0.0250]","[0.0009, 0.0014]","[0.0075, 0.0089]","[-0.0000, 0.0001]","[0.0022, 0.0031]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0001, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9907, 0.9922]","[0.7896, 0.7963]","[0.1560, 0.1619]","[0.0301, 0.0330]","[0.0062, 0.0075]","[0.0056, 0.0068]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9966, 0.9975]","[0.8516, 0.8574]","[0.1194, 0.1247]","[0.0166, 0.0187]","[0.0021, 0.0029]","[0.0021, 0.0029]","[-0.0000, 0.0001]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9995]","[0.9057, 0.9104]","[0.0800, 0.0844]","[0.0074, 0.0088]","[0.0005, 0.0009]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9201, 0.9245]","[0.0000, 0.0000]","[0.9201, 0.9245]","[0.0000, 0.0000]","[0.0692, 0.0734]","[0.0000, 0.0000]","[0.0003, 0.0006]",,"[0.9996, 0.9999]","[0.9398, 0.9436]","[0.0527, 0.0564]","[0.0027, 0.0037]","[0.0001, 0.0004]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9455, 0.9491]","[0.0480, 0.0516]","[0.0021, 0.0030]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9550, 0.9583]","[0.0397, 0.0429]","[0.0016, 0.0023]","[-0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9639, 0.9669]","[0.0320, 0.0349]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9659, 0.9688]","[0.0303, 0.0331]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9709, 0.9736]","[0.0255, 0.0282]","[0.0006, 0.0011]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9917, 0.9931]","[0.0068, 0.0082]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,15)",100000,33775,0,0.33965,,41943,0,0,41943,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95773,63715,21449,7106,2782,2375,89,725,0,265,0,89,0,38,0,6,0,3,0,,99110,79439,15792,3138,721,590,9,114,0,27,0,6,0,,85466,0,85466,0,12161,0,254,0,0,0,0,,99928,90783,8261,817,67,63,0,4,0,,99948,92377,6949,582,47,38,0,,99982,94121,5526,315,17,19,0,,99977,94669,5026,271,23,10,0,,99994,95549,4252,183,6,8,0,,99995,96506,3358,124,5,,99997,96804,3096,92,2,,99998,97281,2633,84,2,,100000,99268,726,6,0,,100000,99657,343
,"[1.0000, 1.0000]","[0.3339, 0.3416]","[0.0000, 0.0000]",,,"[0.4154, 0.4234]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4154, 0.4234]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9561, 0.9594]","[0.6332, 0.6411]","[0.2111, 0.2178]","[0.0690, 0.0732]","[0.0265, 0.0292]","[0.0225, 0.0250]","[0.0006, 0.0011]","[0.0066, 0.0079]","[0.0000, 0.0000]","[0.0022, 0.0031]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9903, 0.9919]","[0.7911, 0.7977]","[0.1549, 0.1609]","[0.0300, 0.0328]","[0.0065, 0.0079]","[0.0053, 0.0065]","[0.0000, 0.0002]","[0.0009, 0.0014]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.8518, 0.8575]","[0.0000, 0.0000]","[0.8518, 0.8575]","[0.0000, 0.0000]","[0.1189, 0.1243]","[0.0000, 0.0000]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9055, 0.9102]","[0.0804, 0.0849]","[0.0074, 0.0089]","[0.0005, 0.0009]","[0.0004, 0.0008]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9216, 0.9259]","[0.0674, 0.0716]","[0.0052, 0.0064]","[0.0003, 0.0006]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9393, 0.9431]","[0.0534, 0.0571]","[0.0027, 0.0036]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9449, 0.9485]","[0.0485, 0.0520]","[0.0023, 0.0031]","[0.0001, 0.0004]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9538, 0.9572]","[0.0409, 0.0442]","[0.0015, 0.0022]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9636, 0.9666]","[0.0321, 0.0350]","[0.0010, 0.0015]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9666, 0.9695]","[0.0295, 0.0324]","[0.0007, 0.0012]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9715, 0.9741]","[0.0250, 0.0276]","[0.0006, 0.0011]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9920, 0.9934]","[0.0066, 0.0080]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9961, 0.9970]","[0.0030, 0.0039]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,16)",100000,21152,0,0.21077,,41941,41941,0,0,27992,0,0,0,873,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,63650,0,63650,0,21404,0,2714,0,89,0,1,0,0,0,0,0,0,0,0,,79323,0,0,63409,15942,12757,621,2545,8,491,0,91,0,,99703,85529,12150,1739,256,248,0,30,0,7,0,,99918,90761,8305,770,76,72,0,9,0,,99956,92343,7008,559,42,41,0,,99987,94080,5545,345,13,16,0,,99986,94599,5089,286,11,11,0,,99991,95775,4032,178,8,6,0,,99997,96593,3286,114,3,,99999,96747,3148,101,1,,99999,97318,2601,79,1,,100000,99261,734,5,0,,100000,99619,381
,"[1.0000, 1.0000]","[0.2082, 0.2148]","[0.0000, 0.0000]",,,"[0.4154, 0.4234]","[0.4154, 0.4234]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2763, 0.2836]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0080, 0.0095]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.6326, 0.6404]","[0.0000, 0.0000]","[0.6326, 0.6404]","[0.0000, 0.0000]","[0.2107, 0.2174]","[0.0000, 0.0000]","[0.0258, 0.0285]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.7899, 0.7965]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.6302, 0.6380]","[0.1564, 0.1624]","[0.1249, 0.1303]","[0.0056, 0.0068]","[0.0242, 0.0267]","[0.0000, 0.0002]","[0.0043, 0.0055]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]",,"[0.9966, 0.9975]","[0.8524, 0.8582]","[0.1188, 0.1242]","[0.0163, 0.0185]","[0.0021, 0.0030]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9989, 0.9994]","[0.9053, 0.9100]","[0.0808, 0.0853]","[0.0070, 0.0084]","[0.0005, 0.0010]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9213, 0.9256]","[0.0680, 0.0722]","[0.0050, 0.0062]","[0.0003, 0.0006]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9389, 0.9427]","[0.0536, 0.0573]","[0.0030, 0.0039]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9441, 0.9478]","[0.0491, 0.0527]","[0.0024, 0.0033]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9561, 0.9594]","[0.0387, 0.0419]","[0.0014, 0.0021]","[0.0000, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9645, 0.9674]","[0.0314, 0.0343]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9660, 0.9689]","[0.0301, 0.0329]","[0.0008, 0.0013]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9719, 0.9745]","[0.0247, 0.0273]","[0.0006, 0.0010]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0066, 0.0080]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0033, 0.0043]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,17)",100000,39409,0,0.39486,,41737,0,0,0,0,0,0,0,0,41737,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95915,63955,21370,7054,2672,2344,78,782,4,282,0,81,0,33,0,8,0,4,0,,99114,79190,15858,3249,699,664,10,130,0,14,0,8,0,,99674,85524,12165,1716,281,240,2,28,0,1,0,,99925,90735,8342,761,69,78,0,7,0,,99960,92275,7041,596,36,46,0,,99985,94040,5574,342,15,28,0,,99988,94683,5021,268,11,15,0,,99994,95630,4189,161,6,14,0,,99996,96542,3336,113,4,,99997,96765,3137,90,3,,99999,97252,2683,63,1,,100000,99259,733,8,0,,100000,99623,376
,"[1.0000, 1.0000]","[0.3901, 0.3981]","[0.0000, 0.0000]",,,"[0.4134, 0.4214]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4134, 0.4214]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9575, 0.9608]","[0.6356, 0.6435]","[0.2104, 0.2170]","[0.0685, 0.0726]","[0.0254, 0.0280]","[0.0222, 0.0247]","[0.0006, 0.0010]","[0.0071, 0.0085]","[-0.0000, 0.0001]","[0.0024, 0.0033]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9904, 0.9919]","[0.7886, 0.7952]","[0.1556, 0.1616]","[0.0310, 0.0339]","[0.0063, 0.0077]","[0.0060, 0.0073]","[0.0000, 0.0002]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9963, 0.9972]","[0.8524, 0.8581]","[0.1190, 0.1243]","[0.0161, 0.0182]","[0.0024, 0.0032]","[0.0020, 0.0028]","[-0.0000, 0.0001]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9990, 0.9995]","[0.9050, 0.9097]","[0.0812, 0.0857]","[0.0069, 0.0083]","[0.0005, 0.0009]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9206, 0.9249]","[0.0683, 0.0725]","[0.0053, 0.0066]","[0.0002, 0.0005]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9998, 0.9999]","[0.9385, 0.9423]","[0.0539, 0.0576]","[0.0029, 0.0039]","[0.0001, 0.0002]","[0.0001, 0.0004]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9450, 0.9487]","[0.0484, 0.0520]","[0.0023, 0.0031]","[0.0000, 0.0002]","[0.0001, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9546, 0.9580]","[0.0403, 0.0435]","[0.0013, 0.0019]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9639, 0.9669]","[0.0319, 0.0348]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9662, 0.9691]","[0.0300, 0.0328]","[0.0007, 0.0011]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9712, 0.9739]","[0.0255, 0.0281]","[0.0004, 0.0008]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0066, 0.0080]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0033, 0.0043]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,17)",100000,39655,0,0.39668,,41903,0,0,0,0,0,0,0,0,0,0,41903,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95910,63815,21409,7203,2638,2308,77,781,2,259,0,90,0,35,0,8,0,0,0,,99212,79150,16049,3209,630,619,9,153,0,25,0,6,0,,99676,85332,12223,1813,274,272,2,32,0,3,0,,99926,90965,8193,720,68,43,0,5,0,,99945,92123,7185,573,53,60,0,,99975,94153,5507,297,23,18,0,,99984,94796,4967,212,15,9,0,,99990,95600,4193,190,10,7,0,,99996,96671,3202,119,4,,99997,96698,3188,105,2,,99998,97331,2607,58,2,,100000,99281,710,9,0,,100000,99627,372
,"[1.0000, 1.0000]","[0.3926, 0.4005]","[0.0000, 0.0000]",,,"[0.4150, 0.4230]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4150, 0.4230]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9575, 0.9607]","[0.6342, 0.6421]","[0.2107, 0.2174]","[0.0699, 0.0741]","[0.0251, 0.0277]","[0.0219, 0.0243]","[0.0005, 0.0010]","[0.0071, 0.0085]","[-0.0000, 0.0001]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0007, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9914, 0.9928]","[0.7882, 0.7948]","[0.1575, 0.1635]","[0.0307, 0.0335]","[0.0057, 0.0069]","[0.0056, 0.0068]","[0.0000, 0.0002]","[0.0012, 0.0018]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9963, 0.9972]","[0.8504, 0.8562]","[0.1196, 0.1249]","[0.0170, 0.0192]","[0.0023, 0.0032]","[0.0023, 0.0031]","[-0.0000, 0.0001]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9995]","[0.9073, 0.9120]","[0.0797, 0.0842]","[0.0065, 0.0079]","[0.0005, 0.0009]","[0.0003, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9996]","[0.9190, 0.9234]","[0.0697, 0.0740]","[0.0051, 0.0063]","[0.0003, 0.0007]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9396, 0.9434]","[0.0532, 0.0569]","[0.0025, 0.0034]","[0.0001, 0.0004]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9462, 0.9498]","[0.0479, 0.0514]","[0.0017, 0.0025]","[0.0001, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9543, 0.9577]","[0.0403, 0.0436]","[0.0015, 0.0023]","[0.0000, 0.0002]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9652, 0.9682]","[0.0306, 0.0335]","[0.0009, 0.0015]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9655, 0.9684]","[0.0304, 0.0333]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9720, 0.9746]","[0.0248, 0.0274]","[0.0004, 0.0008]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0064, 0.0078]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0032, 0.0042]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(200,17)",100000,39513,0,0.39466,,41742,0,0,0,0,0,0,0,0,0,0,0,0,41742,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95866,64170,21036,7094,2652,2360,101,804,2,289,0,76,0,25,0,9,0,1,0,,99116,79313,15869,3192,698,590,6,128,0,20,0,4,0,,99680,85503,12194,1688,277,263,1,26,0,6,0,,99915,90897,8165,773,79,73,0,7,0,,99961,92244,7116,557,37,40,0,,99981,94243,5374,341,19,22,0,,99982,94811,4876,282,17,13,0,,99994,95601,4205,180,5,8,0,,99996,96666,3193,136,2,,99997,96737,3134,123,3,,99997,97212,2715,70,3,,100000,99267,729,4,0,,100000,99623,377
,"[1.0000, 1.0000]","[0.3911, 0.3991]","[0.0000, 0.0000]",,,"[0.4134, 0.4214]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4134, 0.4214]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9570, 0.9603]","[0.6378, 0.6456]","[0.2070, 0.2137]","[0.0688, 0.0730]","[0.0252, 0.0278]","[0.0224, 0.0248]","[0.0008, 0.0013]","[0.0073, 0.0088]","[-0.0000, 0.0001]","[0.0025, 0.0033]","[0.0000, 0.0000]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9904, 0.9919]","[0.7898, 0.7964]","[0.1557, 0.1617]","[0.0305, 0.0334]","[0.0063, 0.0077]","[0.0053, 0.0065]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9963, 0.9973]","[0.8522, 0.8579]","[0.1193, 0.1246]","[0.0158, 0.0179]","[0.0023, 0.0032]","[0.0022, 0.0030]","[-0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9989, 0.9994]","[0.9066, 0.9113]","[0.0794, 0.0839]","[0.0070, 0.0084]","[0.0006, 0.0010]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9203, 0.9246]","[0.0691, 0.0733]","[0.0050, 0.0062]","[0.0002, 0.0005]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9405, 0.9443]","[0.0519, 0.0556]","[0.0029, 0.0039]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9463, 0.9499]","[0.0470, 0.0505]","[0.0024, 0.0033]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9543, 0.9577]","[0.0404, 0.0437]","[0.0015, 0.0021]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9652, 0.9681]","[0.0305, 0.0334]","[0.0011, 0.0017]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9659, 0.9688]","[0.0299, 0.0328]","[0.0009, 0.0015]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9708, 0.9735]","[0.0258, 0.0285]","[0.0005, 0.0009]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9920, 0.9934]","[0.0066, 0.0080]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9957, 0.9967]","[0.0033, 0.0043]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,18)",100000,37406,0,0.37411,,42019,42019,0,0,27908,0,0,0,954,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95825,64223,21016,7082,2670,2294,86,811,1,268,0,85,0,31,0,7,0,4,0,,99151,79231,15822,3221,685,701,1,148,0,24,0,2,0,,99709,85472,12225,1723,252,252,2,29,0,8,0,,99920,90768,8350,734,72,63,0,4,0,,99959,92350,7032,537,32,38,0,,94118,0,94118,0,5542,0,11,,99983,94698,5005,263,17,17,0,,99997,95634,4183,173,3,7,0,,99999,96619,3264,112,1,,99999,96821,3092,83,1,,99998,97376,2547,73,2,,100000,99243,747,9,0,,100000,99660,340
,"[1.0000, 1.0000]","[0.3701, 0.3780]","[0.0000, 0.0000]",,,"[0.4162, 0.4242]","[0.4162, 0.4242]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2754, 0.2827]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0087, 0.0103]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9566, 0.9599]","[0.6383, 0.6461]","[0.2068, 0.2135]","[0.0687, 0.0729]","[0.0254, 0.0280]","[0.0217, 0.0242]","[0.0006, 0.0011]","[0.0074, 0.0088]","[-0.0000, 0.0000]","[0.0023, 0.0031]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9908, 0.9923]","[0.7890, 0.7956]","[0.1552, 0.1612]","[0.0308, 0.0336]","[0.0062, 0.0075]","[0.0063, 0.0077]","[-0.0000, 0.0000]","[0.0012, 0.0018]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9967, 0.9975]","[0.8518, 0.8576]","[0.1196, 0.1249]","[0.0162, 0.0183]","[0.0021, 0.0029]","[0.0021, 0.0029]","[-0.0000, 0.0001]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9990, 0.9994]","[0.9053, 0.9100]","[0.0812, 0.0858]","[0.0066, 0.0080]","[0.0005, 0.0009]","[0.0004, 0.0008]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9213, 0.9257]","[0.0682, 0.0724]","[0.0048, 0.0060]","[0.0002, 0.0005]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9393, 0.9431]","[0.0000, 0.0000]","[0.9393, 0.9431]","[0.0000, 0.0000]","[0.0536, 0.0573]","[0.0000, 0.0000]","[0.0000, 0.0002]",,"[0.9997, 0.9999]","[0.9452, 0.9488]","[0.0483, 0.0518]","[0.0022, 0.0030]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9547, 0.9580]","[0.0402, 0.0435]","[0.0014, 0.0021]","[-0.0000, 0.0001]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9647, 0.9677]","[0.0312, 0.0341]","[0.0008, 0.0014]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9668, 0.9696]","[0.0295, 0.0323]","[0.0006, 0.0011]","[-0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9725, 0.9751]","[0.0242, 0.0268]","[0.0005, 0.0009]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9917, 0.9931]","[0.0068, 0.0082]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9961, 0.9971]","[0.0029, 0.0039]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,19)",100000,26237,0,0.26248,,41630,0,0,41630,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,63862,0,0,63862,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,99163,79271,15872,3223,674,620,6,138,0,34,0,4,0,,99712,85298,12374,1742,244,261,1,31,0,6,0,,99935,90846,8289,724,56,69,0,6,0,,99969,92183,7144,596,27,42,0,,99977,94102,5527,326,22,20,0,,99988,94832,4843,292,12,20,0,,99992,95682,4128,178,8,4,0,,99995,96601,3270,119,5,,99997,96723,3168,103,3,,99999,97283,2644,71,1,,100000,99254,739,7,0,,100000,99646,352
,"[1.0000, 1.0000]","[0.2588, 0.2660]","[0.0000, 0.0000]",,,"[0.4123, 0.4203]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4123, 0.4203]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.6347, 0.6425]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.6347, 0.6425]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9909, 0.9924]","[0.7894, 0.7960]","[0.1557, 0.1617]","[0.0308, 0.0337]","[0.0061, 0.0074]","[0.0056, 0.0068]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9967, 0.9976]","[0.8501, 0.8559]","[0.1211, 0.1264]","[0.0164, 0.0185]","[0.0020, 0.0028]","[0.0022, 0.0030]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9996]","[0.9061, 0.9108]","[0.0806, 0.0851]","[0.0065, 0.0079]","[0.0004, 0.0008]","[0.0005, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.9196, 0.9240]","[0.0693, 0.0735]","[0.0053, 0.0066]","[0.0001, 0.0004]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9391, 0.9429]","[0.0534, 0.0571]","[0.0028, 0.0037]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9465, 0.9501]","[0.0467, 0.0502]","[0.0025, 0.0034]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9552, 0.9585]","[0.0397, 0.0429]","[0.0014, 0.0021]","[0.0000, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9645, 0.9675]","[0.0313, 0.0341]","[0.0009, 0.0015]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9658, 0.9687]","[0.0303, 0.0331]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9715, 0.9742]","[0.0251, 0.0277]","[0.0005, 0.0009]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9918, 0.9932]","[0.0067, 0.0081]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9960, 0.9969]","[0.0030, 0.0040]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,20)",100000,37420,0,0.37409,,41726,41726,0,0,27953,0,0,0,942,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95956,63920,21457,7015,2580,2349,99,786,1,288,0,90,0,32,0,10,0,7,0,,99158,79319,15899,3171,691,603,9,133,0,24,0,6,0,,99671,85496,12186,1702,289,251,1,29,0,6,0,,99930,90995,8104,749,62,70,0,11,0,,99959,92226,7127,567,35,38,0,,99985,93921,5745,293,13,22,0,,94676,0,94676,0,5031,0,16,,99992,95651,4186,149,8,6,0,,99996,96487,3402,104,4,,99993,96810,3081,97,7,,99999,97427,2516,54,1,,100000,99332,667,1,0,,100000,99585,414
,"[1.0000, 1.0000]","[0.3703, 0.3781]","[0.0000, 0.0000]",,,"[0.4132, 0.4213]","[0.4132, 0.4213]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2759, 0.2832]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0086, 0.0102]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9580, 0.9612]","[0.6353, 0.6431]","[0.2112, 0.2179]","[0.0681, 0.0722]","[0.0245, 0.0271]","[0.0223, 0.0247]","[0.0007, 0.0012]","[0.0071, 0.0086]","[-0.0000, 0.0000]","[0.0024, 0.0033]","[0.0000, 0.0000]","[0.0007, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9908, 0.9923]","[0.7899, 0.7965]","[0.1560, 0.1620]","[0.0303, 0.0331]","[0.0062, 0.0076]","[0.0054, 0.0067]","[0.0000, 0.0002]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9962, 0.9972]","[0.8521, 0.8578]","[0.1192, 0.1245]","[0.0160, 0.0181]","[0.0025, 0.0033]","[0.0021, 0.0029]","[-0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9076, 0.9123]","[0.0788, 0.0833]","[0.0068, 0.0082]","[0.0004, 0.0008]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9201, 0.9244]","[0.0692, 0.0734]","[0.0051, 0.0063]","[0.0002, 0.0005]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9998, 0.9999]","[0.9373, 0.9412]","[0.0556, 0.0593]","[0.0025, 0.0034]","[0.0000, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9449, 0.9486]","[0.0000, 0.0000]","[0.9449, 0.9486]","[0.0000, 0.0000]","[0.0485, 0.0521]","[0.0000, 0.0000]","[0.0001, 0.0003]",,"[0.9998, 1.0000]","[0.9548, 0.9582]","[0.0402, 0.0435]","[0.0012, 0.0018]","[0.0000, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9634, 0.9664]","[0.0325, 0.0355]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9667, 0.9695]","[0.0294, 0.0322]","[0.0007, 0.0012]","[0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9730, 0.9756]","[0.0239, 0.0264]","[0.0004, 0.0007]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9927, 0.9940]","[0.0060, 0.0073]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9953, 0.9964]","[0.0036, 0.0047]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,21)",100000,31884,0,0.31797,,42009,0,0,0,0,0,0,0,0,20947,0,10455,0,5361,0,2630,0,1340,0,633,0,321,0,155,0,85,0,38,0,,95904,63870,21511,6958,2628,2351,98,800,0,277,0,96,0,29,0,8,0,3,0,,79269,0,0,63576,15946,12561,633,2502,4,499,0,101,0,,99733,85511,12166,1767,236,251,1,29,0,9,0,,99929,90871,8181,796,65,74,0,6,0,,99952,92281,7090,534,42,46,0,,99977,94073,5554,336,21,14,0,,99989,94705,5008,265,9,10,0,,99994,95692,4128,168,6,6,0,,99994,96520,3359,110,4,,99996,96907,3003,85,4,,100000,97223,2711,64,0,,100000,99266,727,7,0,,100000,99639,359
,"[1.0000, 1.0000]","[0.3150, 0.3226]","[0.0000, 0.0000]",,,"[0.4161, 0.4241]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.2062, 0.2128]","[0.0000, 0.0000]","[0.1021, 0.1070]","[0.0000, 0.0000]","[0.0518, 0.0554]","[0.0000, 0.0000]","[0.0250, 0.0276]","[0.0000, 0.0000]","[0.0125, 0.0143]","[0.0000, 0.0000]","[0.0057, 0.0070]","[0.0000, 0.0000]","[0.0027, 0.0037]","[0.0000, 0.0000]","[0.0012, 0.0019]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]",,"[0.9574, 0.9607]","[0.6348, 0.6426]","[0.2118, 0.2185]","[0.0675, 0.0717]","[0.0250, 0.0276]","[0.0223, 0.0247]","[0.0007, 0.0012]","[0.0073, 0.0087]","[0.0000, 0.0000]","[0.0023, 0.0032]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.7894, 0.7960]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.6318, 0.6397]","[0.1565, 0.1624]","[0.1229, 0.1283]","[0.0057, 0.0070]","[0.0237, 0.0263]","[-0.0000, 0.0001]","[0.0044, 0.0056]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]",,"[0.9969, 0.9978]","[0.8522, 0.8580]","[0.1190, 0.1243]","[0.0166, 0.0187]","[0.0020, 0.0028]","[0.0021, 0.0029]","[-0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9064, 0.9111]","[0.0796, 0.0840]","[0.0072, 0.0087]","[0.0004, 0.0009]","[0.0005, 0.0010]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9206, 0.9250]","[0.0688, 0.0730]","[0.0047, 0.0059]","[0.0003, 0.0006]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9388, 0.9427]","[0.0537, 0.0574]","[0.0029, 0.0038]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9452, 0.9489]","[0.0483, 0.0519]","[0.0022, 0.0031]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9553, 0.9586]","[0.0397, 0.0429]","[0.0013, 0.0020]","[-0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9637, 0.9667]","[0.0321, 0.0351]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9677, 0.9705]","[0.0286, 0.0314]","[0.0006, 0.0011]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9709, 0.9736]","[0.0258, 0.0284]","[0.0004, 0.0008]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9920, 0.9934]","[0.0066, 0.0080]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50,33)",100000,39562,0,0.39642,,41895,0,0,0,0,0,0,0,0,0,0,41895,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95832,63987,21384,6929,2656,2357,111,757,0,289,0,85,0,24,0,12,0,6,0,,99204,79438,15846,3155,644,603,5,122,0,33,0,4,0,,99681,85507,12163,1728,277,236,1,37,0,10,0,,99932,90877,8252,734,62,62,0,6,0,,99961,92553,6854,510,38,44,0,,99983,94099,5509,353,17,20,0,,99988,94785,4932,260,12,11,0,,99991,95711,4078,189,9,12,0,,99996,96476,3415,103,3,,99997,96780,3110,102,3,,100000,97326,2604,68,0,,100000,99280,709,11,0,,100000,99638,361
,"[1.0000, 1.0000]","[0.3916, 0.3996]","[0.0000, 0.0000]",,,"[0.4149, 0.4230]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4149, 0.4230]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9567, 0.9599]","[0.6360, 0.6438]","[0.2105, 0.2172]","[0.0672, 0.0714]","[0.0253, 0.0279]","[0.0223, 0.0248]","[0.0008, 0.0014]","[0.0069, 0.0083]","[0.0000, 0.0000]","[0.0025, 0.0033]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9913, 0.9928]","[0.7911, 0.7977]","[0.1555, 0.1614]","[0.0301, 0.0330]","[0.0058, 0.0071]","[0.0054, 0.0067]","[-0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9964, 0.9973]","[0.8522, 0.8579]","[0.1190, 0.1243]","[0.0162, 0.0183]","[0.0023, 0.0032]","[0.0020, 0.0028]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9064, 0.9111]","[0.0803, 0.0848]","[0.0066, 0.0080]","[0.0004, 0.0008]","[0.0004, 0.0008]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9234, 0.9277]","[0.0665, 0.0706]","[0.0045, 0.0057]","[0.0002, 0.0005]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9391, 0.9429]","[0.0532, 0.0569]","[0.0030, 0.0040]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9460, 0.9497]","[0.0476, 0.0511]","[0.0022, 0.0030]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9555, 0.9588]","[0.0392, 0.0424]","[0.0015, 0.0022]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9633, 0.9663]","[0.0327, 0.0356]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9664, 0.9692]","[0.0297, 0.0325]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9719, 0.9746]","[0.0247, 0.0273]","[0.0005, 0.0009]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0064, 0.0078]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100,33)",100000,39879,0,0.39885,,42133,0,0,0,0,0,0,0,0,0,0,0,0,42133,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,,95934,63842,21438,7137,2613,2315,99,788,1,278,0,90,0,27,0,10,0,5,0,,99121,79216,16065,3024,713,641,4,140,0,29,0,5,0,,99724,85522,12169,1726,242,269,1,30,0,6,0,,99929,90809,8286,772,62,54,0,7,0,,99946,92259,7052,588,50,40,0,,99983,94148,5466,347,16,21,0,,99984,94773,4943,258,15,10,0,,99993,95632,4176,179,7,6,0,,99995,96482,3385,121,5,,99999,96803,3078,115,1,,99998,97284,2641,71,2,,100000,99284,712,4,0,,99999,99610,389
,"[1.0000, 1.0000]","[0.3948, 0.4028]","[0.0000, 0.0000]",,,"[0.4173, 0.4254]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.4173, 0.4254]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9577, 0.9609]","[0.6345, 0.6423]","[0.2110, 0.2177]","[0.0693, 0.0735]","[0.0248, 0.0274]","[0.0219, 0.0244]","[0.0007, 0.0012]","[0.0072, 0.0086]","[-0.0000, 0.0000]","[0.0024, 0.0032]","[0.0000, 0.0000]","[0.0007, 0.0011]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9904, 0.9920]","[0.7889, 0.7955]","[0.1577, 0.1636]","[0.0288, 0.0316]","[0.0064, 0.0078]","[0.0058, 0.0071]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9968, 0.9977]","[0.8524, 0.8581]","[0.1190, 0.1244]","[0.0162, 0.0183]","[0.0020, 0.0028]","[0.0023, 0.0031]","[-0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9057, 0.9104]","[0.0806, 0.0851]","[0.0070, 0.0084]","[0.0004, 0.0008]","[0.0004, 0.0007]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9993, 0.9996]","[0.9204, 0.9248]","[0.0684, 0.0726]","[0.0053, 0.0065]","[0.0003, 0.0007]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9396, 0.9434]","[0.0528, 0.0565]","[0.0030, 0.0039]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9459, 0.9495]","[0.0477, 0.0512]","[0.0022, 0.0030]","[0.0001, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9547, 0.9580]","[0.0401, 0.0434]","[0.0014, 0.0021]","[0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9633, 0.9663]","[0.0324, 0.0353]","[0.0009, 0.0015]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9666, 0.9695]","[0.0294, 0.0322]","[0.0009, 0.0014]","[-0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9715, 0.9742]","[0.0251, 0.0277]","[0.0005, 0.0009]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9922, 0.9935]","[0.0064, 0.0078]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9956, 0.9966]","[0.0034, 0.0044]"


==> anc/randomgraphktheory.py <==
#!/usr/bin/env python3

# Copyright (c) 2023 Bhishan Jacelon, Igor Khavkine
#
# Distributed under the "MIT License":
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

import networkx as nx
import matplotlib.pyplot as plt
import numpy as np
import random
import csv
import scipy.stats as stats
from sympy import Matrix
from sympy.ntheory import multiplicity
from cypari import pari
from math import floor, log, sqrt

# Allocate 1GB of memory right away, to avoid errors from Pari.
# Only relevant for larger graphs. Increase if necessary
pari.allocatemem(1024*1000*1000)

def randompairing(n):
    """ Returns a random pairing of the integers 0 to n-1 """
    lst = list(range(n))
    random.shuffle(lst)
    return [(lst[i], lst[i+1]) for i in range(0, n, 2)]

def random_regular_multigraph(n, r):
    """ Computes r random pairings and returns their concatenation """
    edges = []
    for _ in range(r):
        edges += randompairing(n)
    return edges

def random_bernoulli_graph(n, w):
    """Creates a random Bernoulli graph"""
    edges = []
    if w<=-1:
        edge_prob = 1 / (1-w)
    else:
        edge_prob = ((1+w) * log(n)) / n
    for i in range(n):
        for j in range(n):
            if random.random() < edge_prob:
                edges.append((i, j))
    return edges

def random_erdos_graph(n, w):
    """Creates a random Erdos-Renyi graph"""
    edges = []
    if w<=-1:
        edge_prob = 1 / (1-w)
    else:
        edge_prob = ((1+w) * log(n)) / n
    for i in range(n):
        for j in range(n):
            if random.random() < edge_prob and not j<i:
                edges.append((i, j))
    return edges

def pSylow(l, p):
    """Computes the Sylow p-subgroup associated to le"""
    return [0 if e == 0 else multiplicity(p,e) for e in l]

def mainoutput(n, r, P, m, alpha, nodisplay, graph_type, k=0):
    """Computes the K-theory of random graph C*-algebras"""

    if graph_type == 1:

        output_filename = f'bernoulli_n={n}_w={r}_P={P}_m={m}_alpha={alpha}.csv'

    elif graph_type == 2:

        output_filename = f'erdosrenyi_n={n}_w={r}_P={P}_m={m}_alpha={alpha}.csv'

    elif graph_type == 3:

        output_filename = f'regular_n={n}_r={r}_P={P}_m={m}_alpha={alpha}.csv'

    with open(output_filename, mode='w', newline='') as output_file:

        # Create column headers for csv file depending on input primes P
        headers = ['Graph', 'Connected', 'Tor(K_0)', 'Rank(K_1)', 'All cyclic']

        power = {p: floor(log(m/5, p)) for p in P}
        
        for p in P:
            
            headers += [f"Sylow {p}-subgroup", f"{p}-cyclic", f"{p}-Sylow = 0"]
            
            for N in range(1,power[p]+1):
                
                if N==1:
                    headers += [f"{p}-Sylow = Z/{p}Z"]
                else:
                    headers += [f"{p}-Sylow = Z/({p}^{N}Z)", f"{p}-Sylow = (Z/{p}Z)^{N}"]
                    
        csv_writer = csv.DictWriter(output_file, fieldnames=headers)
        csv_writer.writeheader()

        # Keep track of column totals
        column_totals = {header: 0 for header in headers if not header.startswith('Sylow') and header != 'Graph'}

        for i in range(m):

            if graph_type == 1:

                g = random_bernoulli_graph(n, r)
                G = nx.DiGraph(g)
                # G.add_edges_from(g)

                # Check if g is connected and plot the first graph
                if not nx.is_strongly_connected(G):
                    
                    print(f"Graph {i+1} is disconnected")
                    connected = 0
                    
                else:
                    
                    print(f"Graph {i+1} is connected")
                    connected = 1

                if i == k and not nodisplay:

                    # Create the plot figure
                    fig = plt.figure()

                    # Draw the directed graph using networkx
                    pos = nx.spring_layout(G)  # Define the layout of the nodes
                    nx.draw(G, pos, with_labels=True, arrows=True)

                    # Set the plot title and show the plot
                    plt.title(f'Bernoulli digraph (n={n}, w={r})')
                    plt.show()

            elif graph_type == 2:

                g = random_erdos_graph(n, r)
                G = nx.Graph(g)
                # G.add_edges_from(g)

                # Check if g is connected and plot the first graph
                if not nx.is_connected(G):
                    
                    print(f"Graph {i+1} is disconnected")
                    connected = 0
                    
                else:
                    
                    print(f"Graph {i+1} is connected")
                    connected = 1

                if i == k and not nodisplay:

                    # Create the plot figure
                    fig = plt.figure()

                    # Draw the graph using networkx
                    pos = nx.spring_layout(G)  # Define the layout of the nodes
                    nx.draw(G, pos, with_labels=True)

                    # Set the plot title and show the plot
                    plt.title(f'Erdos-Renyi graph (n={n}, w={r})')
                    plt.show()

            elif graph_type == 3:

                g = random_regular_multigraph(n, r)
                G = nx.Graph(g)

                # Check if g is connected and plot the first graph
                if not nx.is_connected(G):
                    
                    print(f"Graph {i+1} is disconnected")
                    connected = 0
                    
                else:
                    
                    print(f"Graph {i+1} is connected")
                    connected = 1

                if i == k and not nodisplay:

                    # Define the layout of the nodes
                    pos = nx.circular_layout(G)

                    # Add edge labels
                    edge_labels = {}

                    adj_mat = np.zeros((n, n), dtype=int)
                
                    for (a,b) in g:
                        adj_mat[a,b] += 1
                        adj_mat[b,a] += 1

                    for a in range(n):

                      for b in range(a+1,n):
                          
                        count = adj_mat[a,b]
                        
                        if count > 1:
                            
                            edge_labels[a,b] = str(count)

                    # Create the plot figure
                    plt.figure()

                    # Set the plot title
                    plt.title(f'Random regular graph (n={n}, r={r})')

                    # Draw the graph using networkx
                    nx.draw(G, pos, with_labels=True)

                    # Draw edge labels
                    nx.draw_networkx_edge_labels(G, pos, edge_labels=edge_labels)

                    # Show the plot
                    plt.show()

            column_totals['Connected'] += connected

            # Compute K_0 and K_1

            pv_mat = -np.eye(n, dtype=int)
            
            for (a,b) in g:

                pv_mat[a,b] += 1
                
                if a != b and graph_type != 1:
                    
                    pv_mat[b, a] += 1

            print(pv_mat)

            # Convert pv_mat to pari input, then compute its smith normal form
            mat = pari.matrix(n,n, pv_mat.flatten())
            
            # Compute the matrix determinant.
            dt = pari.matdet(mat)
            if dt != 0:
                # If the matrix is non-degenerate, this method
                # seems to be faster for larger denser graphs.
                snf = pari.matsnf(pari.mathnfmod(mat,dt))
            else:
                # If the matrix is non-degenerate, compute snf directly.
                snf = pari.matsnf(mat)

            le = [abs(e) for e in snf]

            # K_1 is the torsion free part of K_0
            k1 = sum(1 for e in le if e==0)

            # Remove 0s (which are remembered by k1) and 1s (which do not contribute to the cokernel)
            le = [e for e in le if e!=1 and e!=0]

            # Check whether K_0 is cyclic and tally the results
            column_totals['Tor(K_0)'] += int(len(le)<=1)
            
            # Check whether K_1 is nonzero and tally the results
            column_totals['Rank(K_1)'] += int(k1!=0)

            print("Tor(K_0): ", le)
            print("Rank(K_1): ", k1)

            row = {'Graph': i + 1, 'Connected': connected, 'Tor(K_0)': le, 'Rank(K_1)': k1}

            cyclic = {p: 0 for p in P}

            for p in P:

                # Compute the p-Sylow subgroup of K_0
                Syl = pSylow(le,p)
                
                print(f"Sylow {p}-subgroup: ", Syl)
                row[f"Sylow {p}-subgroup"] = Syl

                # Check whether the p-Sylow subgroup is cyclic and tally the results
                cyclic[p] = int(sum(1 for x in Syl if x != 0) <= 1 or len(Syl) == 0)
                row[f"{p}-cyclic"] = cyclic[p]
                column_totals[f"{p}-cyclic"] += cyclic[p]

                # Check whether the p-Sylow subgroup is trivial and tally the results
                triv = int(not Syl or all(x == 0 for x in Syl))     
                row[f"{p}-Sylow = 0"] = triv
                column_totals[f"{p}-Sylow = 0"] += triv

                if triv==1:

                    print(f"{p}-Sylow = 0: ", triv)
                    
                # Check whether the p-Sylow subgroup is of the form Z/({p}^{N})Z or Z/({p}Z)^{N} and tally the results
                for N in range(1,power[p]+1):

                    one_Ntimes = int(sum(1 for x in Syl if x != 0) == N and all(x == 1 for x in Syl if x != 0))
                    N_once = int(sum(x != 0 for x in Syl) == 1 and Syl.count(N) == 1)

                    if N==1:

                        row[f"{p}-Sylow = Z/{p}Z"] = N_once
                        column_totals[f"{p}-Sylow = Z/{p}Z"] += N_once

                        if N_once == 1:
                            print(f"{p}-Sylow = Z/{p}Z: ", N_once)

                    else:

                        row[f"{p}-Sylow = Z/({p}^{N}Z)"] = N_once
                        column_totals[f"{p}-Sylow = Z/({p}^{N}Z)"] += N_once
                        row[f"{p}-Sylow = (Z/{p}Z)^{N}"] = one_Ntimes
                        column_totals[f"{p}-Sylow = (Z/{p}Z)^{N}"] += one_Ntimes

                        if N_once == 1:
                            print(f"{p}-Sylow = Z/({p}^{N})Z: ", N_once)
                        if one_Ntimes == 1:
                            print(f"{p}-Sylow = Z/({p}Z)^{N}: ", one_Ntimes)
                    
            print()

            # Check whether all specified Sylow subgroups are cyclic and tally the results
            row['All cyclic'] = int(all(cyclic[p] ==1 for p in P))
            column_totals['All cyclic'] += row['All cyclic']

            csv_writer.writerow(row)
            
        csv_writer.writerow(column_totals)

        # Compute 100(1-alpha)% confidence intervals using the normal distribution
        confidence_intervals = {header: 0 for header in headers if not header.startswith('Sylow') and header != 'Graph'}
        for header, value in column_totals.items():
            p = value / m
            var = p * (1 - p) / m
            z = stats.norm.ppf(1 - alpha / 2)
            margin = z * sqrt(var)
            lower_bound = p - margin
            upper_bound = p + margin
            interval = f"[{lower_bound:.4f}, {upper_bound:.4f}]"
            confidence_intervals[header] = interval

        csv_writer.writerow(confidence_intervals)


def generate_graph(option):
    
    if option == 1 or option == 2:

        n = int(input("Enter the number of vertices (n): "))
        
        r = float(input("Edge probability is ((1+w)*log(n))/n if w>-1 and 1/(1-w) if w<=-1. Enter the weight (w): "))

    elif option == 3:
        
        n = int(input("Enter the number of vertices (n even): "))
        
        r = int(input("Enter the regularity degree (r>2): "))
    
    else:
        
        print("Invalid option. Please choose a valid graph generation option.")
        return None, None, None, None, None, None  # Return None values for all variables
    
    m = int(input("Enter the number of graphs to be generated (m): "))

    P = input("Enter the list of primes (space-separated) whose Sylow subgroups are to be determined: ").split()

    P = [int(prime) for prime in P]

    alpha = float(input("Enter the significance level (alpha): "))

    nodisplay = input("Skip displaying a sample graph? (y/n): ")

    nodisplay = nodisplay.lower() in ['y', 'yes']

    return n, r, m, P, alpha, nodisplay

if __name__ == "__main__":
    
    import argparse

    while True:

        print("1 Bernoulli digraph")
        print("2 Erdos-Renyi graph")
        print("3 r-regular multigraph")
        
        graph_type_input = input("Enter the type of random graph to be generated (1, 2 or 3) or 'quit' to exit: ")

        if graph_type_input == 'quit':
            
            break

        else:

            graph_type_input = graph_type_input.strip()  # Remove leading/trailing whitespace

            graph_type = int(graph_type_input)  # Convert the input to an integer

            # Call input variables for the graph type
            graph_input = generate_graph(graph_type)

            # Unpack the returned values from generate_graph
            n, r, m, P, alpha, nodisplay = graph_input

            if n is not None:

                # Call the main function with the user-provided values
                mainoutput(n, r, P, m, alpha, nodisplay, graph_type, k=0)

                # Continue to the graph_input prompt unless the user enters 'quit'
                continue

            else:
                
                print("Please try again with a valid option.")


==> anc/shifted_dnq_summary.csv <==
"(n,q)",Connected,Rank(K_1),Tor(K_0),Det,Full Shift,Exact,Cuntz
"(∞,q)",m−O(1/n),m(√ (1−ε) + o(1))ⁿ,0.84694,0.50000,0.42347,0.51451,0.43576
"(50,1/4)",99992,5,84631,49833,42205,50742,43553
,"[0.9998, 1.0000]","[-0.0000, 0.0001]","[0.8434, 0.8492]","[0.4943, 0.5024]","[0.4180, 0.4261]","[0.5033, 0.5115]","[0.4315, 0.4396]"
,,,,,,,
"(100,1/4)",100000,0,84706,50051,42377,50437,43309
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8441, 0.8500]","[0.4964, 0.5046]","[0.4197, 0.4278]","[0.5003, 0.5084]","[0.4291, 0.4371]"
,,,,,,,
"(50,1/3)",100000,0,84726,49632,42065,50709,43535
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8443, 0.8502]","[0.4922, 0.5004]","[0.4166, 0.4247]","[0.5030, 0.5112]","[0.4313, 0.4394]"
,,,,,,,
"(100,1/3)",100000,0,84669,49989,42394,50498,43421
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8438, 0.8496]","[0.4958, 0.5040]","[0.4199, 0.4280]","[0.5009, 0.5091]","[0.4302, 0.4382]"
,,,,,,,
"(50,1/2)",100000,0,84794,50112,42478,50588,43616
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8450, 0.8509]","[0.4970, 0.5052]","[0.4208, 0.4288]","[0.5018, 0.5100]","[0.4321, 0.4402]"
,,,,,,,
"(100,1/2)",100000,0,84524,49976,42302,50429,43337
,"[1.0000, 1.0000]","[0.0000, 0.0000]","[0.8423, 0.8482]","[0.4957, 0.5038]","[0.4190, 0.4270]","[0.5002, 0.5084]","[0.4293, 0.4374]"
,,,,,,,


==> anc/shifted_enq_sylow.csv <==
"(n,q)",Connected,Tor(K_0) cyclic,Rank(K_1) > 0,All cyclic,,2-cyclic,2-Sylow = 0,2-Sylow = Z/2Z,2-Sylow = Z/(2^2Z),2-Sylow = (Z/2Z)^2,2-Sylow = Z/(2^3Z),2-Sylow = (Z/2Z)^3,2-Sylow = Z/(2^4Z),2-Sylow = (Z/2Z)^4,2-Sylow = Z/(2^5Z),2-Sylow = (Z/2Z)^5,2-Sylow = Z/(2^6Z),2-Sylow = (Z/2Z)^6,2-Sylow = Z/(2^7Z),2-Sylow = (Z/2Z)^7,2-Sylow = Z/(2^8Z),2-Sylow = (Z/2Z)^8,2-Sylow = Z/(2^9Z),2-Sylow = (Z/2Z)^9,2-Sylow = Z/(2^10Z),2-Sylow = (Z/2Z)^10,2-Sylow = Z/(2^11Z),2-Sylow = (Z/2Z)^11,2-Sylow = Z/(2^12Z),2-Sylow = (Z/2Z)^12,2-Sylow = Z/(2^13Z),2-Sylow = (Z/2Z)^13,2-Sylow = Z/(2^14Z),2-Sylow = (Z/2Z)^14,,3-cyclic,3-Sylow = 0,3-Sylow = Z/3Z,3-Sylow = Z/(3^2Z),3-Sylow = (Z/3Z)^2,3-Sylow = Z/(3^3Z),3-Sylow = (Z/3Z)^3,3-Sylow = Z/(3^4Z),3-Sylow = (Z/3Z)^4,3-Sylow = Z/(3^5Z),3-Sylow = (Z/3Z)^5,3-Sylow = Z/(3^6Z),3-Sylow = (Z/3Z)^6,3-Sylow = Z/(3^7Z),3-Sylow = (Z/3Z)^7,3-Sylow = Z/(3^8Z),3-Sylow = (Z/3Z)^8,3-Sylow = Z/(3^9Z),3-Sylow = (Z/3Z)^9,,5-cyclic,5-Sylow = 0,5-Sylow = Z/5Z,5-Sylow = Z/(5^2Z),5-Sylow = (Z/5Z)^2,5-Sylow = Z/(5^3Z),5-Sylow = (Z/5Z)^3,5-Sylow = Z/(5^4Z),5-Sylow = (Z/5Z)^4,5-Sylow = Z/(5^5Z),5-Sylow = (Z/5Z)^5,5-Sylow = Z/(5^6Z),5-Sylow = (Z/5Z)^6,,7-cyclic,7-Sylow = 0,7-Sylow = Z/7Z,7-Sylow = Z/(7^2Z),7-Sylow = (Z/7Z)^2,7-Sylow = Z/(7^3Z),7-Sylow = (Z/7Z)^3,7-Sylow = Z/(7^4Z),7-Sylow = (Z/7Z)^4,7-Sylow = Z/(7^5Z),7-Sylow = (Z/7Z)^5,,11-cyclic,11-Sylow = 0,11-Sylow = Z/11Z,11-Sylow = Z/(11^2Z),11-Sylow = (Z/11Z)^2,11-Sylow = Z/(11^3Z),11-Sylow = (Z/11Z)^3,11-Sylow = Z/(11^4Z),11-Sylow = (Z/11Z)^4,,13-cyclic,13-Sylow = 0,13-Sylow = Z/13Z,13-Sylow = Z/(13^2Z),13-Sylow = (Z/13Z)^2,13-Sylow = Z/(13^3Z),13-Sylow = (Z/13Z)^3,,17-cyclic,17-Sylow = 0,17-Sylow = Z/17Z,17-Sylow = Z/(17^2Z),17-Sylow = (Z/17Z)^2,17-Sylow = Z/(17^3Z),17-Sylow = (Z/17Z)^3,,19-cyclic,19-Sylow = 0,19-Sylow = Z/19Z,19-Sylow = Z/(19^2Z),19-Sylow = (Z/19Z)^2,19-Sylow = Z/(19^3Z),19-Sylow = (Z/19Z)^3,,23-cyclic,23-Sylow = 0,23-Sylow = Z/23Z,23-Sylow = Z/(23^2Z),23-Sylow = (Z/23Z)^2,23-Sylow = Z/(23^3Z),23-Sylow = (Z/23Z)^3,,29-cyclic,29-Sylow = 0,29-Sylow = Z/29Z,29-Sylow = Z/(29^2Z),29-Sylow = (Z/29Z)^2,,31-cyclic,31-Sylow = 0,31-Sylow = Z/31Z,31-Sylow = Z/(31^2Z),31-Sylow = (Z/31Z)^2,,37-cyclic,37-Sylow = 0,37-Sylow = Z/37Z,37-Sylow = Z/(37^2Z),37-Sylow = (Z/37Z)^2,,137-cyclic,137-Sylow = 0,137-Sylow = Z/137Z,137-Sylow = Z/(137^2Z),137-Sylow = (Z/137Z)^2,,277-cyclic,277-Sylow = 0,277-Sylow = Z/277Z
"(∞,q)",m−O(1/n),0.79352,o(1),,,0.83884,0.41942,0.20971,0.10486,0.06990,0.05243,0.00874,0.02621,0.00058,0.01311,0.00002,0.00655,0.00000,0.00328,0.00000,0.00164,0.00000,0.00082,0.00000,0.00041,0.00000,0.00020,0.00000,0.00010,0.00000,0.00005,0.00000,0.00003,0.00000,,0.95851,0.63900,0.21300,0.07100,0.02663,0.02367,0.00099,0.00789,0.00001,0.00263,0.00000,0.00088,0.00000,0.00029,0.00000,0.00010,0.00000,0.00003,0.00000,,0.99167,0.79334,0.15867,0.03173,0.00661,0.00635,0.00005,0.00127,0.00000,0.00025,0.00000,0.00005,0.00000,,0.99702,0.85459,0.12208,0.01744,0.00254,0.00249,0.00001,0.00036,0.00000,0.00005,0.00000,,0.99924,0.90840,0.08258,0.00751,0.00069,0.00068,0.00000,0.00006,0.00000,,0.99954,0.92265,0.07097,0.00546,0.00042,0.00042,0.00000,,0.99980,0.94098,0.05535,0.00326,0.00019,0.00019,0.00000,,0.99985,0.94723,0.04985,0.00262,0.00014,0.00014,0.00000,,0.99992,0.95644,0.04158,0.00181,0.00008,0.00008,0.00000,,0.99996,0.96548,0.03329,0.00115,0.00004,,0.99997,0.96771,0.03122,0.00101,0.00003,,0.99998,0.97295,0.02630,0.00071,0.00002,,1.00000,0.99270,0.00725,0.00005,0.00000,,1.00000,0.99639,0.00360
"(50, 1/4)",99999,79349,0,0.79378,,83804,41790,21200,10360,6964,5210,930,2609,45,1318,1,648,0,332,0,169,0,90,0,38,0,18,0,12,0,6,0,3,0,,95919,64072,21241,7120,2627,2306,103,755,3,298,0,88,0,28,0,9,0,1,0,,99215,79438,15767,3202,621,655,7,120,0,29,0,3,0,,99688,85490,12174,1710,266,260,0,46,0,6,0,,99938,90827,8255,773,56,71,0,11,0,,99952,92322,7044,544,44,41,0,,99980,94134,5497,329,19,18,0,,99985,94770,4929,263,15,20,0,,99990,95623,4183,181,10,3,0,,99998,96527,3355,114,2,,100000,96757,3123,115,0,,99998,97253,2673,72,2,,100000,99270,729,1,0,,100000,99655,344
,"[1.0000, 1.0000]","[0.7902, 0.7968]","[0.0000, 0.0000]",,,"[0.8350, 0.8410]","[0.4139, 0.4219]","[0.2087, 0.2153]","[0.1011, 0.1061]","[0.0676, 0.0717]","[0.0503, 0.0539]","[0.0085, 0.0101]","[0.0248, 0.0274]","[0.0003, 0.0006]","[0.0123, 0.0141]","[-0.0000, 0.0000]","[0.0058, 0.0071]","[0.0000, 0.0000]","[0.0029, 0.0038]","[0.0000, 0.0000]","[0.0014, 0.0020]","[0.0000, 0.0000]","[0.0007, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9576, 0.9608]","[0.6368, 0.6446]","[0.2091, 0.2157]","[0.0691, 0.0733]","[0.0250, 0.0276]","[0.0218, 0.0243]","[0.0008, 0.0013]","[0.0068, 0.0083]","[-0.0000, 0.0001]","[0.0025, 0.0034]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9914, 0.9929]","[0.7911, 0.7977]","[0.1547, 0.1606]","[0.0306, 0.0335]","[0.0056, 0.0068]","[0.0059, 0.0072]","[0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9964, 0.9973]","[0.8520, 0.8578]","[0.1191, 0.1244]","[0.0160, 0.0182]","[0.0022, 0.0031]","[0.0022, 0.0030]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.9059, 0.9106]","[0.0803, 0.0848]","[0.0070, 0.0084]","[0.0004, 0.0008]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9993, 0.9997]","[0.9211, 0.9254]","[0.0684, 0.0725]","[0.0048, 0.0060]","[0.0003, 0.0006]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9394, 0.9433]","[0.0531, 0.0568]","[0.0028, 0.0038]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 0.9999]","[0.9459, 0.9495]","[0.0475, 0.0511]","[0.0022, 0.0030]","[0.0001, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9546, 0.9579]","[0.0402, 0.0435]","[0.0015, 0.0022]","[0.0000, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9638, 0.9668]","[0.0321, 0.0350]","[0.0009, 0.0014]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9661, 0.9690]","[0.0298, 0.0326]","[0.0009, 0.0014]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9712, 0.9739]","[0.0254, 0.0280]","[0.0005, 0.0009]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9920, 0.9934]","[0.0066, 0.0080]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9961, 0.9970]","[0.0030, 0.0039]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100, 1/4)",100000,79279,0,0.79248,,83774,41713,21128,10469,7125,5285,897,2569,60,1301,5,629,0,326,0,179,0,89,0,49,0,17,0,9,0,6,0,1,0,,95890,63785,21511,7051,2680,2361,83,811,1,229,0,103,0,23,0,11,0,3,0,,99141,79577,15668,3139,681,596,5,134,0,23,0,2,0,,99690,85190,12413,1792,259,248,1,38,0,5,0,,99905,90720,8383,726,82,63,0,13,0,,99961,92385,6982,538,36,51,0,,99979,94161,5483,320,20,13,0,,99987,94775,4920,276,12,15,0,,99992,95674,4135,179,7,4,0,,99996,96466,3393,133,4,,99998,96764,3128,102,2,,99998,97337,2584,76,2,,100000,99228,770,2,0,,100000,99675,321
,"[1.0000, 1.0000]","[0.7895, 0.7961]","[0.0000, 0.0000]",,,"[0.8347, 0.8407]","[0.4131, 0.4211]","[0.2080, 0.2146]","[0.1022, 0.1072]","[0.0692, 0.0733]","[0.0510, 0.0547]","[0.0082, 0.0097]","[0.0244, 0.0270]","[0.0004, 0.0008]","[0.0121, 0.0139]","[-0.0000, 0.0001]","[0.0056, 0.0069]","[0.0000, 0.0000]","[0.0028, 0.0037]","[0.0000, 0.0000]","[0.0014, 0.0021]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0000]","[0.0000, 0.0000]",,"[0.9573, 0.9605]","[0.6339, 0.6418]","[0.2118, 0.2185]","[0.0684, 0.0726]","[0.0255, 0.0281]","[0.0224, 0.0248]","[0.0006, 0.0011]","[0.0074, 0.0088]","[-0.0000, 0.0000]","[0.0019, 0.0027]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9907, 0.9922]","[0.7925, 0.7991]","[0.1537, 0.1596]","[0.0300, 0.0328]","[0.0061, 0.0075]","[0.0053, 0.0066]","[-0.0000, 0.0001]","[0.0010, 0.0016]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9964, 0.9974]","[0.8490, 0.8548]","[0.1214, 0.1268]","[0.0168, 0.0190]","[0.0022, 0.0030]","[0.0021, 0.0029]","[-0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9988, 0.9993]","[0.9048, 0.9096]","[0.0816, 0.0861]","[0.0066, 0.0080]","[0.0006, 0.0011]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9217, 0.9260]","[0.0677, 0.0719]","[0.0048, 0.0060]","[0.0002, 0.0005]","[0.0003, 0.0007]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9397, 0.9435]","[0.0530, 0.0567]","[0.0027, 0.0037]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9459, 0.9496]","[0.0474, 0.0510]","[0.0023, 0.0032]","[0.0000, 0.0002]","[0.0001, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9551, 0.9584]","[0.0397, 0.0430]","[0.0014, 0.0021]","[0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9632, 0.9662]","[0.0325, 0.0354]","[0.0010, 0.0016]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9662, 0.9691]","[0.0299, 0.0327]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9721, 0.9747]","[0.0245, 0.0271]","[0.0005, 0.0010]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9916, 0.9930]","[0.0070, 0.0084]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9963, 0.9972]","[0.0027, 0.0037]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50, 1/3)",100000,79355,0,0.79353,,83960,41697,21016,10551,6853,5387,925,2639,47,1356,1,650,0,323,0,158,0,102,0,43,0,25,0,7,0,3,0,3,0,,95792,63919,21167,7158,2686,2371,96,779,2,277,0,79,0,30,0,4,0,3,0,,99137,79491,15629,3228,693,630,8,137,1,18,0,3,0,,99698,85283,12347,1744,240,276,0,42,0,4,0,,99924,90762,8357,730,70,70,0,4,0,,99965,92311,7031,574,33,46,0,,99978,93997,5659,305,20,17,0,,99984,94687,5015,270,16,12,0,,99990,95658,4165,162,9,5,0,,99994,96565,3315,112,6,,99993,96770,3121,98,7,,99997,97278,2650,64,3,,100000,99265,729,6,0,,100000,99644,355
,"[1.0000, 1.0000]","[0.7903, 0.7968]","[0.0000, 0.0000]",,,"[0.8366, 0.8426]","[0.4130, 0.4210]","[0.2068, 0.2135]","[0.1030, 0.1080]","[0.0665, 0.0706]","[0.0520, 0.0557]","[0.0085, 0.0100]","[0.0251, 0.0277]","[0.0003, 0.0006]","[0.0126, 0.0145]","[-0.0000, 0.0000]","[0.0058, 0.0072]","[0.0000, 0.0000]","[0.0028, 0.0037]","[0.0000, 0.0000]","[0.0013, 0.0019]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9563, 0.9596]","[0.6353, 0.6431]","[0.2083, 0.2150]","[0.0695, 0.0737]","[0.0255, 0.0282]","[0.0225, 0.0249]","[0.0007, 0.0012]","[0.0071, 0.0085]","[-0.0000, 0.0001]","[0.0023, 0.0032]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9906, 0.9921]","[0.7916, 0.7982]","[0.1533, 0.1592]","[0.0308, 0.0337]","[0.0063, 0.0076]","[0.0057, 0.0069]","[0.0000, 0.0002]","[0.0011, 0.0017]","[-0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9965, 0.9974]","[0.8499, 0.8557]","[0.1208, 0.1261]","[0.0164, 0.0185]","[0.0020, 0.0028]","[0.0023, 0.0032]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9995]","[0.9053, 0.9100]","[0.0813, 0.0858]","[0.0066, 0.0080]","[0.0005, 0.0009]","[0.0005, 0.0009]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9995, 0.9998]","[0.9209, 0.9253]","[0.0682, 0.0724]","[0.0051, 0.0064]","[0.0002, 0.0005]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9380, 0.9419]","[0.0547, 0.0585]","[0.0026, 0.0035]","[0.0001, 0.0003]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9450, 0.9487]","[0.0484, 0.0519]","[0.0023, 0.0031]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9549, 0.9582]","[0.0400, 0.0433]","[0.0013, 0.0019]","[0.0000, 0.0002]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9642, 0.9671]","[0.0317, 0.0346]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9663, 0.9691]","[0.0298, 0.0326]","[0.0007, 0.0012]","[0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9715, 0.9741]","[0.0252, 0.0278]","[0.0004, 0.0008]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9920, 0.9933]","[0.0066, 0.0080]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9960, 0.9969]","[0.0031, 0.0040]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100, 1/3)",100000,79488,0,0.79532,,84056,42220,20822,10568,6919,5226,893,2672,64,1285,0,642,0,292,0,162,0,81,0,45,0,19,0,9,0,4,0,5,0,,95890,63762,21554,7119,2637,2346,80,727,2,253,0,86,0,28,0,9,0,5,0,,99172,79425,15768,3175,661,628,6,143,0,26,0,7,0,,99675,85531,12204,1660,264,248,1,27,0,3,0,,99919,90907,8160,768,77,74,0,10,0,,99960,92071,7280,564,37,40,0,,99976,93998,5638,321,23,17,0,,99986,94680,5029,266,14,10,0,,99990,95571,4237,175,9,7,0,,99997,96511,3355,128,3,,99997,96699,3190,106,3,,99997,97272,2665,60,3,,100000,99265,727,8,0,,100000,99652,348
,"[1.0000, 1.0000]","[0.7916, 0.7982]","[0.0000, 0.0000]",,,"[0.8376, 0.8435]","[0.4182, 0.4262]","[0.2049, 0.2115]","[0.1032, 0.1082]","[0.0671, 0.0713]","[0.0504, 0.0541]","[0.0082, 0.0097]","[0.0254, 0.0280]","[0.0004, 0.0008]","[0.0119, 0.0138]","[0.0000, 0.0000]","[0.0058, 0.0071]","[0.0000, 0.0000]","[0.0025, 0.0034]","[0.0000, 0.0000]","[0.0013, 0.0019]","[0.0000, 0.0000]","[0.0006, 0.0010]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9573, 0.9605]","[0.6337, 0.6415]","[0.2122, 0.2189]","[0.0691, 0.0733]","[0.0251, 0.0277]","[0.0222, 0.0247]","[0.0006, 0.0010]","[0.0066, 0.0080]","[-0.0000, 0.0001]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9910, 0.9925]","[0.7910, 0.7975]","[0.1547, 0.1606]","[0.0303, 0.0332]","[0.0059, 0.0073]","[0.0056, 0.0069]","[-0.0000, 0.0001]","[0.0011, 0.0017]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9963, 0.9972]","[0.8524, 0.8582]","[0.1194, 0.1247]","[0.0156, 0.0176]","[0.0022, 0.0031]","[0.0021, 0.0029]","[-0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9990, 0.9994]","[0.9067, 0.9114]","[0.0794, 0.0838]","[0.0070, 0.0084]","[0.0005, 0.0010]","[0.0005, 0.0010]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9994, 0.9998]","[0.9185, 0.9229]","[0.0707, 0.0749]","[0.0050, 0.0062]","[0.0002, 0.0005]","[0.0002, 0.0006]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9380, 0.9419]","[0.0545, 0.0583]","[0.0027, 0.0037]","[0.0001, 0.0004]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9450, 0.9486]","[0.0485, 0.0521]","[0.0022, 0.0031]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9540, 0.9574]","[0.0407, 0.0440]","[0.0014, 0.0021]","[0.0000, 0.0002]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9636, 0.9666]","[0.0321, 0.0350]","[0.0010, 0.0016]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9655, 0.9684]","[0.0305, 0.0333]","[0.0008, 0.0013]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9714, 0.9740]","[0.0253, 0.0280]","[0.0004, 0.0008]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9920, 0.9933]","[0.0066, 0.0080]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9960, 0.9970]","[0.0030, 0.0040]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(50, 1/2)",100000,79251,0,0.79282,,83796,42027,20837,10600,7008,5210,920,2557,52,1290,0,639,0,318,0,162,0,82,0,29,0,26,0,8,0,5,0,2,0,,95908,64061,21274,7009,2646,2398,105,753,1,252,0,97,0,48,0,12,0,4,0,,99129,79351,15876,3095,694,641,5,119,0,35,0,6,0,,99689,85511,12167,1719,266,252,0,32,0,8,0,,99924,91008,8126,713,69,69,0,7,0,,99955,92225,7154,529,41,43,0,,99976,94159,5447,353,23,17,0,,99989,94795,4918,262,10,12,0,,99996,95618,4170,198,4,10,0,,99990,96603,3262,124,10,,99999,96737,3151,107,1,,99998,97218,2696,81,2,,100000,99262,729,9,0,,100000,99641,359
,"[1.0000, 1.0000]","[0.7892, 0.7958]","[0.0000, 0.0000]",,,"[0.8350, 0.8410]","[0.4162, 0.4243]","[0.2051, 0.2117]","[0.1035, 0.1085]","[0.0680, 0.0722]","[0.0503, 0.0539]","[0.0084, 0.0100]","[0.0243, 0.0269]","[0.0003, 0.0007]","[0.0120, 0.0138]","[0.0000, 0.0000]","[0.0057, 0.0070]","[0.0000, 0.0000]","[0.0027, 0.0036]","[0.0000, 0.0000]","[0.0013, 0.0019]","[0.0000, 0.0000]","[0.0006, 0.0011]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9575, 0.9607]","[0.6367, 0.6445]","[0.2094, 0.2161]","[0.0680, 0.0722]","[0.0252, 0.0278]","[0.0227, 0.0252]","[0.0008, 0.0013]","[0.0068, 0.0082]","[-0.0000, 0.0000]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0003, 0.0007]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9905, 0.9920]","[0.7902, 0.7968]","[0.1558, 0.1617]","[0.0295, 0.0324]","[0.0063, 0.0076]","[0.0058, 0.0071]","[-0.0000, 0.0001]","[0.0009, 0.0015]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9964, 0.9973]","[0.8522, 0.8580]","[0.1190, 0.1243]","[0.0161, 0.0182]","[0.0022, 0.0031]","[0.0021, 0.0029]","[0.0000, 0.0000]","[0.0002, 0.0005]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9990, 0.9995]","[0.9077, 0.9124]","[0.0790, 0.0835]","[0.0064, 0.0078]","[0.0005, 0.0009]","[0.0005, 0.0009]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9994, 0.9997]","[0.9201, 0.9244]","[0.0694, 0.0736]","[0.0047, 0.0059]","[0.0002, 0.0006]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9996, 0.9999]","[0.9397, 0.9435]","[0.0526, 0.0563]","[0.0030, 0.0040]","[0.0001, 0.0004]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9461, 0.9498]","[0.0474, 0.0509]","[0.0022, 0.0030]","[0.0000, 0.0002]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9545, 0.9578]","[0.0401, 0.0433]","[0.0016, 0.0023]","[-0.0000, 0.0001]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9998, 1.0000]","[0.9646, 0.9675]","[0.0312, 0.0341]","[0.0010, 0.0015]","[0.0000, 0.0002]",,"[1.0000, 1.0000]","[0.9659, 0.9688]","[0.0301, 0.0329]","[0.0008, 0.0013]","[-0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9708, 0.9735]","[0.0256, 0.0283]","[0.0006, 0.0010]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9919, 0.9933]","[0.0066, 0.0080]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9959, 0.9969]","[0.0031, 0.0041]"
,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"(100, 1/2)",100000,79463,0,0.79431,,83990,42233,20940,10283,6915,5204,907,2685,38,1323,2,629,0,335,0,181,0,91,0,46,0,18,0,7,0,5,0,4,0,,95806,64037,21181,7088,2730,2351,83,782,1,217,0,101,0,30,0,14,0,2,0,,99182,79286,15962,3107,639,651,7,146,0,23,0,6,0,,99713,85601,12065,1779,242,239,0,26,0,3,0,,99931,90958,8182,724,64,57,0,8,0,,99938,92129,7204,552,54,43,0,,99985,94185,5480,298,15,20,0,,99978,94616,5076,278,21,8,0,,99993,95727,4101,161,7,4,0,,99994,96530,3351,110,5,,99994,96700,3193,100,6,,99999,97323,2609,66,1,,100000,99283,711,6,0,,100000,99628,371
,"[1.0000, 1.0000]","[0.7913, 0.7979]","[0.0000, 0.0000]",,,"[0.8369, 0.8429]","[0.4183, 0.4264]","[0.2061, 0.2127]","[0.1004, 0.1053]","[0.0671, 0.0712]","[0.0502, 0.0538]","[0.0083, 0.0098]","[0.0255, 0.0282]","[0.0002, 0.0005]","[0.0123, 0.0142]","[-0.0000, 0.0001]","[0.0056, 0.0069]","[0.0000, 0.0000]","[0.0029, 0.0038]","[0.0000, 0.0000]","[0.0015, 0.0022]","[0.0000, 0.0000]","[0.0007, 0.0012]","[0.0000, 0.0000]","[0.0003, 0.0006]","[0.0000, 0.0000]","[0.0001, 0.0003]","[0.0000, 0.0000]","[0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9564, 0.9597]","[0.6365, 0.6443]","[0.2085, 0.2151]","[0.0688, 0.0730]","[0.0260, 0.0286]","[0.0223, 0.0247]","[0.0006, 0.0011]","[0.0071, 0.0085]","[-0.0000, 0.0000]","[0.0018, 0.0025]","[0.0000, 0.0000]","[0.0008, 0.0013]","[0.0000, 0.0000]","[0.0002, 0.0004]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9911, 0.9926]","[0.7896, 0.7962]","[0.1566, 0.1626]","[0.0297, 0.0325]","[0.0057, 0.0070]","[0.0059, 0.0072]","[0.0000, 0.0001]","[0.0011, 0.0018]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9967, 0.9976]","[0.8532, 0.8589]","[0.1180, 0.1233]","[0.0167, 0.0189]","[0.0020, 0.0028]","[0.0020, 0.0028]","[0.0000, 0.0000]","[0.0001, 0.0004]","[0.0000, 0.0000]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9991, 0.9995]","[0.9072, 0.9119]","[0.0796, 0.0841]","[0.0065, 0.0079]","[0.0004, 0.0008]","[0.0004, 0.0008]","[0.0000, 0.0000]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9992, 0.9996]","[0.9191, 0.9235]","[0.0699, 0.0741]","[0.0049, 0.0061]","[0.0004, 0.0007]","[0.0003, 0.0006]","[0.0000, 0.0000]",,"[0.9998, 0.9999]","[0.9399, 0.9438]","[0.0529, 0.0567]","[0.0025, 0.0034]","[0.0001, 0.0002]","[0.0001, 0.0003]","[0.0000, 0.0000]",,"[0.9997, 0.9999]","[0.9443, 0.9480]","[0.0490, 0.0525]","[0.0024, 0.0032]","[0.0001, 0.0003]","[0.0000, 0.0002]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9556, 0.9589]","[0.0394, 0.0426]","[0.0013, 0.0019]","[0.0000, 0.0001]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[0.9999, 1.0000]","[0.9638, 0.9668]","[0.0320, 0.0350]","[0.0008, 0.0014]","[-0.0000, 0.0001]",,"[0.9999, 1.0000]","[0.9655, 0.9685]","[0.0305, 0.0334]","[0.0007, 0.0013]","[-0.0000, 0.0001]",,"[1.0000, 1.0000]","[0.9719, 0.9745]","[0.0248, 0.0274]","[0.0005, 0.0009]","[-0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9921, 0.9935]","[0.0064, 0.0078]","[-0.0000, 0.0001]","[0.0000, 0.0000]",,"[1.0000, 1.0000]","[0.9958, 0.9968]","[0.0032, 0.0042]"
